Gravitational-wave tails of memory

Gravitational-wave tails are linear waves that backscatter on the curvature of space-time generated by the total mass-energy of the source. The non-linear memory effect arises from gravitational waves sourced by the stress-energy distribution of linear waves themselves. These two effects are due to quadratic multipolar interactions (mass-quadrupole and quadrupole-quadrupole) and are well known. Also known are the tails generated by tails themselves (cubic "tails-of-tails") and the tails generated by tails-of-tails or vice versa (quartic "tails-of-tails-of-tails"). In this work, we focus on the cubic "tails-of-memory" corresponding to the mass-quadrupole-quadrupole interaction, as well as the "spin-quadrupole tails", which are due to the cubic interaction between the mass, the total angular momentum and the quadrupole. The tails-of-memory and the spin-quadrupole tails contribute to the asymptotic waveform at the fourth-post-Newtonian (4PN) order beyond quadrupolar radiation.

==> anc/kernels.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to  "Gravitational-wave tails of memory " (David Trestini, Luc Blanchet)*)


(* ::Subtitle:: *)
(*Expression of the kernels needed for the expression the the crude radiative quadrupole moment in terms of the radiative canonical moments*)


(* ::Text:: *)
(*This file contains the explicit expressions for the kernels K and L that enter in the definitions of the functionals \[Psi] and \[Chi] as given by Eq. 5.9. These kernels were defined in an integral form in  Eqs. 4.26, 4.30b and 4.31b and their general structure is given in Eq. 5.5. Two examples of the explicit expression of the kernels were given in Eq. 5.6. Only the kernels needed for the radiative quadrupole were computed: these are determined by Eq. 5.11c and Table I. *)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*We set c = 1.*)
(*Log[x] is the natural logarithm of x*)
(*r0 is the regularization constant associated to the finite part operator.*)
(*PolyLog[n, x] = Subscript[Li, n](x) for n >= 2  (note that for n = 1, Subscript[Li, 1](x) = - Log[1-x])*)
(*\[Rho] and \[Tau] are the two time-variables associated to the kernels*)
(*The kernels are denoted*)
(*	Kbar[k,m,l][\[Rho],\[Tau]] , see eq. 4.26a*)
(*	Lbar[k,m,l][\[Rho],\[Tau]] , see eq. 4.26b*)


(* ::Section::Closed:: *)
(*Kernels associated to the coefficients A of Eq. 5.11c*)


Kbar[1, 0, 2] = (3*\[Rho])/(2*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-3/2 + Log[\[Tau]/(2*r0)]/2) + (3*Log[\[Tau]/(2*r0)])/2 + (-3/2 - (3*\[Rho]^2)/(2*\[Tau]^2) - (3*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]] - 
 PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 1, 2] = 1 - \[Rho]/(2*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-1/2 + Log[\[Tau]/(2*r0)]/2) + (3*Log[\[Tau]/(2*r0)])/2 + (-1/2 + \[Rho]^2/(2*\[Tau]^2))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 2, 2] = 9/4 - Log[\[Rho]/(2*r0)]^2/4 + (3*Log[\[Tau]/(2*r0)])/2 + (Log[\[Rho]/(2*r0)]*Log[\[Tau]/(2*r0)])/2 - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 3, 2] = 13/4 + \[Tau]/(6*\[Rho]) - \[Tau]^2/(3*\[Rho]^2) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(1/3 + \[Tau]^3/(3*\[Rho]^3) + Log[\[Tau]/(2*r0)]/2) + (3/2 - \[Tau]^3/(3*\[Rho]^3))*Log[\[Tau]/(2*r0)] + 
 (1/3 + \[Tau]^3/(3*\[Rho]^3))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 4, 2] = 4 + (7*\[Tau])/(12*\[Rho]) - (35*\[Tau]^2)/(24*\[Rho]^2) - (7*\[Tau]^3)/(4*\[Rho]^3) - Log[\[Rho]/(2*r0)]^2/4 + 
 Log[\[Rho]/(2*r0)]*(7/12 + (7*\[Tau]^3)/(3*\[Rho]^3) + (7*\[Tau]^4)/(4*\[Rho]^4) + Log[\[Tau]/(2*r0)]/2) + (3/2 - (7*\[Tau]^3)/(3*\[Rho]^3) - (7*\[Tau]^4)/(4*\[Rho]^4))*Log[\[Tau]/(2*r0)] + 
 (7/12 + (7*\[Tau]^3)/(3*\[Rho]^3) + (7*\[Tau]^4)/(4*\[Rho]^4))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 5, 2]  = 23/5 + (73*\[Tau])/(60*\[Rho]) - (463*\[Tau]^2)/(120*\[Rho]^2) - (243*\[Tau]^3)/(20*\[Rho]^3) - (36*\[Tau]^4)/(5*\[Rho]^4) - Log[\[Rho]/(2*r0)]^2/4 + 
 Log[\[Rho]/(2*r0)]*(47/60 + (28*\[Tau]^3)/(3*\[Rho]^3) + (63*\[Tau]^4)/(4*\[Rho]^4) + (36*\[Tau]^5)/(5*\[Rho]^5) + Log[\[Tau]/(2*r0)]/2) + 
 (3/2 - (28*\[Tau]^3)/(3*\[Rho]^3) - (63*\[Tau]^4)/(4*\[Rho]^4) - (36*\[Tau]^5)/(5*\[Rho]^5))*Log[\[Tau]/(2*r0)] + (47/60 + (28*\[Tau]^3)/(3*\[Rho]^3) + (63*\[Tau]^4)/(4*\[Rho]^4) + (36*\[Tau]^5)/(5*\[Rho]^5))*
  Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 6, 2]  = 51/10 + (41*\[Tau])/(20*\[Rho]) - (163*\[Tau]^2)/(20*\[Rho]^2) - (2899*\[Tau]^3)/(60*\[Rho]^3) - (1309*\[Tau]^4)/(20*\[Rho]^4) - (55*\[Tau]^5)/(2*\[Rho]^5) - Log[\[Rho]/(2*r0)]^2/4 + 
 Log[\[Rho]/(2*r0)]*(19/20 + (28*\[Tau]^3)/\[Rho]^3 + (315*\[Tau]^4)/(4*\[Rho]^4) + (396*\[Tau]^5)/(5*\[Rho]^5) + (55*\[Tau]^6)/(2*\[Rho]^6) + Log[\[Tau]/(2*r0)]/2) + 
 (3/2 - (28*\[Tau]^3)/\[Rho]^3 - (315*\[Tau]^4)/(4*\[Rho]^4) - (396*\[Tau]^5)/(5*\[Rho]^5) - (55*\[Tau]^6)/(2*\[Rho]^6))*Log[\[Tau]/(2*r0)] + 
 (19/20 + (28*\[Tau]^3)/\[Rho]^3 + (315*\[Tau]^4)/(4*\[Rho]^4) + (396*\[Tau]^5)/(5*\[Rho]^5) + (55*\[Tau]^6)/(2*\[Rho]^6))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 0, 3]  = (10*\[Rho]^2)/(3*\[Tau]^2) + (35*\[Rho])/(6*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-11/6 + Log[\[Tau]/(2*r0)]/2) + (11*Log[\[Tau]/(2*r0)])/6 + 
 (-11/6 - (10*\[Rho]^3)/(3*\[Tau]^3) - (15*\[Rho]^2)/(2*\[Tau]^2) - (6*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 1, 3] = 1 - (5*\[Rho]^2)/(3*\[Tau]^2) - (5*\[Rho])/(3*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-5/6 + Log[\[Tau]/(2*r0)]/2) + (11*Log[\[Tau]/(2*r0)])/6 + 
 (-5/6 + (5*\[Rho]^3)/(3*\[Tau]^3) + (5*\[Rho]^2)/(2*\[Tau]^2))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 2, 3] = 9/4 + \[Rho]^2/(3*\[Tau]^2) - \[Rho]/(6*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-1/3 + Log[\[Tau]/(2*r0)]/2) + (11*Log[\[Tau]/(2*r0)])/6 + (-1/3 - \[Rho]^3/(3*\[Tau]^3))*Log[1 + \[Tau]/\[Rho]] - 
 PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 3, 3] = 121/36 - Log[\[Rho]/(2*r0)]^2/4 + (11*Log[\[Tau]/(2*r0)])/6 + (Log[\[Rho]/(2*r0)]*Log[\[Tau]/(2*r0)])/2 - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 4, 3] = 77/18 + \[Tau]/(12*\[Rho]) - \[Tau]^2/(8*\[Rho]^2) + \[Tau]^3/(4*\[Rho]^3) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(1/4 - \[Tau]^4/(4*\[Rho]^4) + Log[\[Tau]/(2*r0)]/2) + 
 (11/6 + \[Tau]^4/(4*\[Rho]^4))*Log[\[Tau]/(2*r0)] + (1/4 - \[Tau]^4/(4*\[Rho]^4))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 5, 3] = 451/90 + (3*\[Tau])/(10*\[Rho]) - (21*\[Tau]^2)/(40*\[Rho]^2) + (27*\[Tau]^3)/(20*\[Rho]^3) + (9*\[Tau]^4)/(5*\[Rho]^4) - Log[\[Rho]/(2*r0)]^2/4 + 
 Log[\[Rho]/(2*r0)]*(9/20 - (9*\[Tau]^4)/(4*\[Rho]^4) - (9*\[Tau]^5)/(5*\[Rho]^5) + Log[\[Tau]/(2*r0)]/2) + (11/6 + (9*\[Tau]^4)/(4*\[Rho]^4) + (9*\[Tau]^5)/(5*\[Rho]^5))*Log[\[Tau]/(2*r0)] + 
 (9/20 - (9*\[Tau]^4)/(4*\[Rho]^4) - (9*\[Tau]^5)/(5*\[Rho]^5))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 6, 3] = 253/45 + (19*\[Tau])/(30*\[Rho]) - (79*\[Tau]^2)/(60*\[Rho]^2) + (793*\[Tau]^3)/(180*\[Rho]^3) + (913*\[Tau]^4)/(60*\[Rho]^4) + (55*\[Tau]^5)/(6*\[Rho]^5) - Log[\[Rho]/(2*r0)]^2/4 + 
 Log[\[Rho]/(2*r0)]*(37/60 - (45*\[Tau]^4)/(4*\[Rho]^4) - (99*\[Tau]^5)/(5*\[Rho]^5) - (55*\[Tau]^6)/(6*\[Rho]^6) + Log[\[Tau]/(2*r0)]/2) + 
 (11/6 + (45*\[Tau]^4)/(4*\[Rho]^4) + (99*\[Tau]^5)/(5*\[Rho]^5) + (55*\[Tau]^6)/(6*\[Rho]^6))*Log[\[Tau]/(2*r0)] + (37/60 - (45*\[Tau]^4)/(4*\[Rho]^4) - (99*\[Tau]^5)/(5*\[Rho]^5) - (55*\[Tau]^6)/(6*\[Rho]^6))*
  Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 0, 4] = (35*\[Rho]^3)/(4*\[Tau]^3) + (455*\[Rho]^2)/(24*\[Tau]^2) + (55*\[Rho])/(4*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-25/12 + Log[\[Tau]/(2*r0)]/2) + (25*Log[\[Tau]/(2*r0)])/12 + 
 (-25/12 - (35*\[Rho]^4)/(4*\[Tau]^4) - (70*\[Rho]^3)/(3*\[Tau]^3) - (45*\[Rho]^2)/(2*\[Tau]^2) - (10*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 1, 4]= 1 - (21*\[Rho]^3)/(4*\[Tau]^3) - (217*\[Rho]^2)/(24*\[Tau]^2) - (41*\[Rho])/(12*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-13/12 + Log[\[Tau]/(2*r0)]/2) + (25*Log[\[Tau]/(2*r0)])/12 + 
 (-13/12 + (21*\[Rho]^4)/(4*\[Tau]^4) + (35*\[Rho]^3)/(3*\[Tau]^3) + (15*\[Rho]^2)/(2*\[Tau]^2))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 2, 4] = 9/4 + (7*\[Rho]^3)/(4*\[Tau]^3) + (35*\[Rho]^2)/(24*\[Tau]^2) - (7*\[Rho])/(12*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-7/12 + Log[\[Tau]/(2*r0)]/2) + (25*Log[\[Tau]/(2*r0)])/12 + 
 (-7/12 - (7*\[Rho]^4)/(4*\[Tau]^4) - (7*\[Rho]^3)/(3*\[Tau]^3))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 3, 4] = 121/36 - \[Rho]^3/(4*\[Tau]^3) + \[Rho]^2/(8*\[Tau]^2) - \[Rho]/(12*\[Tau]) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(-1/4 + Log[\[Tau]/(2*r0)]/2) + (25*Log[\[Tau]/(2*r0)])/12 + 
 (-1/4 + \[Rho]^4/(4*\[Tau]^4))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 4, 4] = 625/144 - Log[\[Rho]/(2*r0)]^2/4 + (25*Log[\[Tau]/(2*r0)])/12 + (Log[\[Rho]/(2*r0)]*Log[\[Tau]/(2*r0)])/2 - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 5, 4] = 745/144 + \[Tau]/(20*\[Rho]) - \[Tau]^2/(15*\[Rho]^2) + \[Tau]^3/(10*\[Rho]^3) - \[Tau]^4/(5*\[Rho]^4) - Log[\[Rho]/(2*r0)]^2/4 + Log[\[Rho]/(2*r0)]*(1/5 + \[Tau]^5/(5*\[Rho]^5) + Log[\[Tau]/(2*r0)]/2) + 
 (25/12 - \[Tau]^5/(5*\[Rho]^5))*Log[\[Tau]/(2*r0)] + (1/5 + \[Tau]^5/(5*\[Rho]^5))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


Kbar[1, 6, 4] = 845/144 + (11*\[Tau])/(60*\[Rho]) - (11*\[Tau]^2)/(40*\[Rho]^2) + (22*\[Tau]^3)/(45*\[Rho]^3) - (77*\[Tau]^4)/(60*\[Rho]^4) - (11*\[Tau]^5)/(6*\[Rho]^5) - Log[\[Rho]/(2*r0)]^2/4 + 
 Log[\[Rho]/(2*r0)]*(11/30 + (11*\[Tau]^5)/(5*\[Rho]^5) + (11*\[Tau]^6)/(6*\[Rho]^6) + Log[\[Tau]/(2*r0)]/2) + (25/12 - (11*\[Tau]^5)/(5*\[Rho]^5) - (11*\[Tau]^6)/(6*\[Rho]^6))*Log[\[Tau]/(2*r0)] + 
 (11/30 + (11*\[Tau]^5)/(5*\[Rho]^5) + (11*\[Tau]^6)/(6*\[Rho]^6))*Log[1 + \[Tau]/\[Rho]] - PolyLog[2, -(\[Tau]/\[Rho])]/2


(* ::Section::Closed:: *)
(*Kernels associated to the coefficients B of Eq. 5.11c*)


Kbar[2, 0, 2] = (-2 - (2*\[Rho])/\[Tau] + (1 + (2*\[Rho]^2)/\[Tau]^2 + (3*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 1, 2] = (1/2 + \[Rho]/\[Tau] + (-(\[Rho]^2/\[Tau]^2) - \[Rho]/\[Tau])*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 2, 2] = (1/10 - \[Rho]/(5*\[Tau]) + \[Tau]/(10*\[Rho]) - \[Tau]^2/(5*\[Rho]^2) + (\[Tau]^3*Log[\[Rho]/(2*r0)])/(5*\[Rho]^3) - (\[Tau]^3*Log[\[Tau]/(2*r0)])/(5*\[Rho]^3) + (\[Rho]^2/(5*\[Tau]^2) + \[Tau]^3/(5*\[Rho]^3))*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 3, 2] = (\[Tau]/(6*\[Rho]) - \[Tau]^2/(2*\[Rho]^2) - \[Tau]^3/\[Rho]^3 + (\[Tau]^3/\[Rho]^3 + \[Tau]^4/\[Rho]^4)*Log[\[Rho]/(2*r0)] + (-(\[Tau]^3/\[Rho]^3) - \[Tau]^4/\[Rho]^4)*Log[\[Tau]/(2*r0)] + 
  (\[Tau]^3/\[Rho]^3 + \[Tau]^4/\[Rho]^4)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 4, 2] = (\[Tau]/(6*\[Rho]) - (5*\[Tau]^2)/(6*\[Rho]^2) - (5*\[Tau]^3)/\[Rho]^3 - (4*\[Tau]^4)/\[Rho]^4 + ((3*\[Tau]^3)/\[Rho]^3 + (7*\[Tau]^4)/\[Rho]^4 + (4*\[Tau]^5)/\[Rho]^5)*Log[\[Rho]/(2*r0)] + 
  ((-3*\[Tau]^3)/\[Rho]^3 - (7*\[Tau]^4)/\[Rho]^4 - (4*\[Tau]^5)/\[Rho]^5)*Log[\[Tau]/(2*r0)] + ((3*\[Tau]^3)/\[Rho]^3 + (7*\[Tau]^4)/\[Rho]^4 + (4*\[Tau]^5)/\[Rho]^5)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 5, 2]  = (\[Tau]/(6*\[Rho]) - (5*\[Tau]^2)/(4*\[Rho]^2) - (15*\[Tau]^3)/\[Rho]^3 - (57*\[Tau]^4)/(2*\[Rho]^4) - (15*\[Tau]^5)/\[Rho]^5 + ((7*\[Tau]^3)/\[Rho]^3 + (28*\[Tau]^4)/\[Rho]^4 + (36*\[Tau]^5)/\[Rho]^5 + (15*\[Tau]^6)/\[Rho]^6)*
   Log[\[Rho]/(2*r0)] + ((-7*\[Tau]^3)/\[Rho]^3 - (28*\[Tau]^4)/\[Rho]^4 - (36*\[Tau]^5)/\[Rho]^5 - (15*\[Tau]^6)/\[Rho]^6)*Log[\[Tau]/(2*r0)] + 
  ((7*\[Tau]^3)/\[Rho]^3 + (28*\[Tau]^4)/\[Rho]^4 + (36*\[Tau]^5)/\[Rho]^5 + (15*\[Tau]^6)/\[Rho]^6)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 0, 3]  = (-8/3 - (5*\[Rho]^2)/\[Tau]^2 - (15*\[Rho])/(2*\[Tau]) + (1 + (5*\[Rho]^3)/\[Tau]^3 + (10*\[Rho]^2)/\[Tau]^2 + (6*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 1, 3] = (1/2 + (3*\[Rho]^2)/\[Tau]^2 + (7*\[Rho])/(2*\[Tau]) + ((-3*\[Rho]^3)/\[Tau]^3 - (5*\[Rho]^2)/\[Tau]^2 - (2*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 2, 3] = (1/6 - \[Rho]^2/\[Tau]^2 - \[Rho]/(2*\[Tau]) + (\[Rho]^3/\[Tau]^3 + \[Rho]^2/\[Tau]^2)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 3, 3] = (1/21 + \[Rho]^2/(7*\[Tau]^2) - \[Rho]/(14*\[Tau]) + \[Tau]/(21*\[Rho]) - \[Tau]^2/(14*\[Rho]^2) + \[Tau]^3/(7*\[Rho]^3) - (\[Tau]^4*Log[\[Rho]/(2*r0)])/(7*\[Rho]^4) + (\[Tau]^4*Log[\[Tau]/(2*r0)])/(7*\[Rho]^4) + 
  (-1/7*\[Rho]^3/\[Tau]^3 - \[Tau]^4/(7*\[Rho]^4))*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 4, 3] = (\[Tau]/(12*\[Rho]) - \[Tau]^2/(6*\[Rho]^2) + \[Tau]^3/(2*\[Rho]^3) + \[Tau]^4/\[Rho]^4 + (-(\[Tau]^4/\[Rho]^4) - \[Tau]^5/\[Rho]^5)*Log[\[Rho]/(2*r0)] + (\[Tau]^4/\[Rho]^4 + \[Tau]^5/\[Rho]^5)*Log[\[Tau]/(2*r0)] + 
  (-(\[Tau]^4/\[Rho]^4) - \[Tau]^5/\[Rho]^5)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 5, 3] = (\[Tau]/(12*\[Rho]) - \[Tau]^2/(4*\[Rho]^2) + (7*\[Tau]^3)/(6*\[Rho]^3) + (13*\[Tau]^4)/(2*\[Rho]^4) + (5*\[Tau]^5)/\[Rho]^5 + ((-4*\[Tau]^4)/\[Rho]^4 - (9*\[Tau]^5)/\[Rho]^5 - (5*\[Tau]^6)/\[Rho]^6)*Log[\[Rho]/(2*r0)] + 
  ((4*\[Tau]^4)/\[Rho]^4 + (9*\[Tau]^5)/\[Rho]^5 + (5*\[Tau]^6)/\[Rho]^6)*Log[\[Tau]/(2*r0)] + ((-4*\[Tau]^4)/\[Rho]^4 - (9*\[Tau]^5)/\[Rho]^5 - (5*\[Tau]^6)/\[Rho]^6)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 0, 4]= (-19/6 - (14*\[Rho]^3)/\[Tau]^3 - (28*\[Rho]^2)/\[Tau]^2 - (103*\[Rho])/(6*\[Tau]) + (1 + (14*\[Rho]^4)/\[Tau]^4 + (35*\[Rho]^3)/\[Tau]^3 + (30*\[Rho]^2)/\[Tau]^2 + (10*\[Rho])/\[Tau])*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 1, 4] = (1/2 + (28*\[Rho]^3)/(3*\[Tau]^3) + (49*\[Rho]^2)/(3*\[Tau]^2) + (137*\[Rho])/(18*\[Tau]) + ((-28*\[Rho]^4)/(3*\[Tau]^4) - (21*\[Rho]^3)/\[Tau]^3 - (15*\[Rho]^2)/\[Tau]^2 - (10*\[Rho])/(3*\[Tau]))*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 2, 4] = (1/6 - (4*\[Rho]^3)/\[Tau]^3 - (5*\[Rho]^2)/\[Tau]^2 - (5*\[Rho])/(6*\[Tau]) + ((4*\[Rho]^4)/\[Tau]^4 + (7*\[Rho]^3)/\[Tau]^3 + (3*\[Rho]^2)/\[Tau]^2)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 3, 4] = (1/12 + \[Rho]^3/\[Tau]^3 + \[Rho]^2/(2*\[Tau]^2) - \[Rho]/(6*\[Tau]) + (-(\[Rho]^4/\[Tau]^4) - \[Rho]^3/\[Tau]^3)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 4, 4] = (1/36 - \[Rho]^3/(9*\[Tau]^3) + \[Rho]^2/(18*\[Tau]^2) - \[Rho]/(27*\[Tau]) + \[Tau]/(36*\[Rho]) - \[Tau]^2/(27*\[Rho]^2) + \[Tau]^3/(18*\[Rho]^3) - \[Tau]^4/(9*\[Rho]^4) + (\[Tau]^5*Log[\[Rho]/(2*r0)])/(9*\[Rho]^5) - 
  (\[Tau]^5*Log[\[Tau]/(2*r0)])/(9*\[Rho]^5) + (\[Rho]^4/(9*\[Tau]^4) + \[Tau]^5/(9*\[Rho]^5))*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Kbar[2, 5, 4] = (\[Tau]/(20*\[Rho]) - \[Tau]^2/(12*\[Rho]^2) + \[Tau]^3/(6*\[Rho]^3) - \[Tau]^4/(2*\[Rho]^4) - \[Tau]^5/\[Rho]^5 + (\[Tau]^5/\[Rho]^5 + \[Tau]^6/\[Rho]^6)*Log[\[Rho]/(2*r0)] + (-(\[Tau]^5/\[Rho]^5) - \[Tau]^6/\[Rho]^6)*Log[\[Tau]/(2*r0)] + 
  (\[Tau]^5/\[Rho]^5 + \[Tau]^6/\[Rho]^6)*Log[1 + \[Tau]/\[Rho]])/\[Tau]


(* ::Section::Closed:: *)
(*Kernels associated to the coefficients C of Eq. 5.11c*)


Lbar[1, 0, 2] = (9*\[Rho])/(4*\[Tau]) - Log[\[Rho]/(2*r0)]^3/6 + Log[\[Rho]/(2*r0)]^2*(-3/2 + Log[\[Tau]/(2*r0)]/4) + (9*Log[\[Tau]/(2*r0)])/4 + 
 Log[\[Rho]/(2*r0)]*(-9/4 + (3*\[Rho])/(2*\[Tau]) + (3*Log[\[Tau]/(2*r0)])/2) + (-9/4 - (3*\[Rho]^2)/(4*\[Tau]^2) - (3*\[Rho])/\[Tau] + (-3/2 - (3*\[Rho]^2)/(2*\[Tau]^2) - (3*\[Rho])/\[Tau])*Log[\[Rho]/(2*r0)])*
  Log[1 + \[Tau]/\[Rho]] + ((3*\[Rho]^2)/(2*\[Tau]^2) + (3*\[Rho])/\[Tau] - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - PolyLog[3, -(\[Tau]/\[Rho])]/2


Lbar[1, 1, 2] = 5/6 - (5*\[Rho])/(12*\[Tau]) - Log[\[Rho]/(2*r0)]^3/6 + Log[\[Rho]/(2*r0)]^2*(-1 + Log[\[Tau]/(2*r0)]/4) + (9/4 - \[Tau]/(6*\[Rho]))*Log[\[Tau]/(2*r0)] + 
 Log[\[Rho]/(2*r0)]*(-5/4 - \[Rho]/(2*\[Tau]) + \[Tau]/(6*\[Rho]) + (3*Log[\[Tau]/(2*r0)])/2) + (-5/4 - \[Rho]^2/(12*\[Tau]^2) - (3*\[Rho])/(2*\[Tau]) + \[Tau]/(6*\[Rho]) + (-1/2 + \[Rho]^2/(2*\[Tau]^2))*Log[\[Rho]/(2*r0)])*
  Log[1 + \[Tau]/\[Rho]] + (-1 - \[Rho]^2/(2*\[Tau]^2) - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - PolyLog[3, -(\[Tau]/\[Rho])]/2


Lbar[1, 2, 2] = 33/16 - \[Rho]/(8*\[Tau]) + \[Tau]/(8*\[Rho]) - Log[\[Rho]/(2*r0)]^3/6 + Log[\[Rho]/(2*r0)]^2*(-3/4 + Log[\[Tau]/(2*r0)]/4) + (9/4 - \[Tau]/(2*\[Rho]) + \[Tau]^2/(8*\[Rho]^2))*Log[\[Tau]/(2*r0)] + 
 Log[\[Rho]/(2*r0)]*(\[Tau]/(2*\[Rho]) - \[Tau]^2/(8*\[Rho]^2) + (3*Log[\[Tau]/(2*r0)])/2) + (\[Rho]^2/(8*\[Tau]^2) - \[Rho]/(2*\[Tau]) + \[Tau]/(2*\[Rho]) - \[Tau]^2/(8*\[Rho]^2))*Log[1 + \[Tau]/\[Rho]] + 
 (-3/2 - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - PolyLog[3, -(\[Tau]/\[Rho])]/2


Lbar[1, 3, 2]= 261/80 - \[Rho]/(40*\[Tau]) + (91*\[Tau])/(180*\[Rho]) + (43*\[Tau]^2)/(180*\[Rho]^2) - Log[\[Rho]/(2*r0)]^3/6 + Log[\[Rho]/(2*r0)]^2*(-7/12 + \[Tau]^3/(3*\[Rho]^3) + Log[\[Tau]/(2*r0)]/4) + 
 (9/4 - \[Tau]/\[Rho] + (5*\[Tau]^2)/(8*\[Rho]^2) + (43*\[Tau]^3)/(180*\[Rho]^3))*Log[\[Tau]/(2*r0)] + 
 Log[\[Rho]/(2*r0)]*(1 + (7*\[Tau])/(6*\[Rho]) - (23*\[Tau]^2)/(24*\[Rho]^2) - (43*\[Tau]^3)/(180*\[Rho]^3) + (3/2 - \[Tau]^3/(3*\[Rho]^3))*Log[\[Tau]/(2*r0)]) + 
 (10/9 + \[Rho]^2/(40*\[Tau]^2) - \[Rho]/(4*\[Tau]) + \[Tau]/\[Rho] - (5*\[Tau]^2)/(8*\[Rho]^2) - (43*\[Tau]^3)/(180*\[Rho]^3) + (1/3 + \[Tau]^3/(3*\[Rho]^3))*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] + 
 (-11/6 - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - PolyLog[3, -(\[Tau]/\[Rho])]/2


Lbar[1, 4, 2] = 1027/240 - \[Rho]/(120*\[Tau]) + (839*\[Tau])/(720*\[Rho]) + (427*\[Tau]^2)/(288*\[Rho]^2) + (91*\[Tau]^3)/(240*\[Rho]^3) - Log[\[Rho]/(2*r0)]^3/6 + 
 Log[\[Rho]/(2*r0)]^2*(-11/24 + (7*\[Tau]^3)/(3*\[Rho]^3) + (7*\[Tau]^4)/(4*\[Rho]^4) + Log[\[Tau]/(2*r0)]/4) + 
 (9/4 - (5*\[Tau])/(3*\[Rho]) + (15*\[Tau]^2)/(8*\[Rho]^2) + (301*\[Tau]^3)/(180*\[Rho]^3) + (91*\[Tau]^4)/(240*\[Rho]^4))*Log[\[Tau]/(2*r0)] + 
 Log[\[Rho]/(2*r0)]*(7/4 + (9*\[Tau])/(4*\[Rho]) - (10*\[Tau]^2)/(3*\[Rho]^2) - (154*\[Tau]^3)/(45*\[Rho]^3) - (91*\[Tau]^4)/(240*\[Rho]^4) + 
   (3/2 - (7*\[Tau]^3)/(3*\[Rho]^3) - (7*\[Tau]^4)/(4*\[Rho]^4))*Log[\[Tau]/(2*r0)]) + (301/144 + \[Rho]^2/(120*\[Tau]^2) - (3*\[Rho])/(20*\[Tau]) + (5*\[Tau])/(3*\[Rho]) - (15*\[Tau]^2)/(8*\[Rho]^2) - 
   (301*\[Tau]^3)/(180*\[Rho]^3) - (91*\[Tau]^4)/(240*\[Rho]^4) + (7/12 + (7*\[Tau]^3)/(3*\[Rho]^3) + (7*\[Tau]^4)/(4*\[Rho]^4))*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] + 
 (-25/12 - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - PolyLog[3, -(\[Tau]/\[Rho])]/2


Lbar[1, 5, 2]  = 2871/560 - \[Rho]/(280*\[Tau]) + (51287*\[Tau])/(25200*\[Rho]) + (260053*\[Tau]^2)/(50400*\[Rho]^2) + (8811*\[Tau]^3)/(2800*\[Rho]^3) + (93*\[Tau]^4)/(175*\[Rho]^4) - Log[\[Rho]/(2*r0)]^3/6 + 
 Log[\[Rho]/(2*r0)]^2*(-43/120 + (28*\[Tau]^3)/(3*\[Rho]^3) + (63*\[Tau]^4)/(4*\[Rho]^4) + (36*\[Tau]^5)/(5*\[Rho]^5) + Log[\[Tau]/(2*r0)]/4) + 
 (9/4 - (5*\[Tau])/(2*\[Rho]) + (35*\[Tau]^2)/(8*\[Rho]^2) + (301*\[Tau]^3)/(45*\[Rho]^3) + (273*\[Tau]^4)/(80*\[Rho]^4) + (93*\[Tau]^5)/(175*\[Rho]^5))*Log[\[Tau]/(2*r0)] + 
 Log[\[Rho]/(2*r0)]*(47/20 + (223*\[Tau])/(60*\[Rho]) - (247*\[Tau]^2)/(30*\[Rho]^2) - (3391*\[Tau]^3)/(180*\[Rho]^3) - (849*\[Tau]^4)/(80*\[Rho]^4) - (93*\[Tau]^5)/(175*\[Rho]^5) + 
   (3/2 - (28*\[Tau]^3)/(3*\[Rho]^3) - (63*\[Tau]^4)/(4*\[Rho]^4) - (36*\[Tau]^5)/(5*\[Rho]^5))*Log[\[Tau]/(2*r0)]) + 
 (10669/3600 + \[Rho]^2/(280*\[Tau]^2) - \[Rho]/(10*\[Tau]) + (5*\[Tau])/(2*\[Rho]) - (35*\[Tau]^2)/(8*\[Rho]^2) - (301*\[Tau]^3)/(45*\[Rho]^3) - (273*\[Tau]^4)/(80*\[Rho]^4) - (93*\[Tau]^5)/(175*\[Rho]^5) + 
   (47/60 + (28*\[Tau]^3)/(3*\[Rho]^3) + (63*\[Tau]^4)/(4*\[Rho]^4) + (36*\[Tau]^5)/(5*\[Rho]^5))*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] + (-137/60 - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - 
 PolyLog[3, -(\[Tau]/\[Rho])]/2


Lbar[1, 6, 2]  = 6549/1120 - \[Rho]/(560*\[Tau]) + (4239*\[Tau])/(1400*\[Rho]) + (149829*\[Tau]^2)/(11200*\[Rho]^2) + (179947*\[Tau]^3)/(12600*\[Rho]^3) + (13519*\[Tau]^4)/(2400*\[Rho]^4) + (143*\[Tau]^5)/(336*\[Rho]^5) - 
 Log[\[Rho]/(2*r0)]^3/6 + Log[\[Rho]/(2*r0)]^2*(-11/40 + (28*\[Tau]^3)/\[Rho]^3 + (315*\[Tau]^4)/(4*\[Rho]^4) + (396*\[Tau]^5)/(5*\[Rho]^5) + (55*\[Tau]^6)/(2*\[Rho]^6) + Log[\[Tau]/(2*r0)]/4) + 
 (9/4 - (7*\[Tau])/(2*\[Rho]) + (35*\[Tau]^2)/(4*\[Rho]^2) + (301*\[Tau]^3)/(15*\[Rho]^3) + (273*\[Tau]^4)/(16*\[Rho]^4) + (1023*\[Tau]^5)/(175*\[Rho]^5) + (143*\[Tau]^6)/(336*\[Rho]^6))*Log[\[Tau]/(2*r0)] + 
 Log[\[Rho]/(2*r0)]*(57/20 + (111*\[Tau])/(20*\[Rho]) - (169*\[Tau]^2)/(10*\[Rho]^2) - (4103*\[Tau]^3)/(60*\[Rho]^3) - (6601*\[Tau]^4)/(80*\[Rho]^4) - (11671*\[Tau]^5)/(350*\[Rho]^5) - (143*\[Tau]^6)/(336*\[Rho]^6) + 
   (3/2 - (28*\[Tau]^3)/\[Rho]^3 - (315*\[Tau]^4)/(4*\[Rho]^4) - (396*\[Tau]^5)/(5*\[Rho]^5) - (55*\[Tau]^6)/(2*\[Rho]^6))*Log[\[Tau]/(2*r0)]) + 
 (1501/400 + \[Rho]^2/(560*\[Tau]^2) - \[Rho]/(14*\[Tau]) + (7*\[Tau])/(2*\[Rho]) - (35*\[Tau]^2)/(4*\[Rho]^2) - (301*\[Tau]^3)/(15*\[Rho]^3) - (273*\[Tau]^4)/(16*\[Rho]^4) - (1023*\[Tau]^5)/(175*\[Rho]^5) - 
   (143*\[Tau]^6)/(336*\[Rho]^6) + (19/20 + (28*\[Tau]^3)/\[Rho]^3 + (315*\[Tau]^4)/(4*\[Rho]^4) + (396*\[Tau]^5)/(5*\[Rho]^5) + (55*\[Tau]^6)/(2*\[Rho]^6))*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] + 
 (-49/20 - Log[\[Rho]/(2*r0)]/2)*PolyLog[2, -(\[Tau]/\[Rho])] - PolyLog[3, -(\[Tau]/\[Rho])]/2


(* ::Section:: *)
(*Kernels associated to the coefficients D of Eq. 5.11c*)


Lbar[2, 0, 2] = (-11/3 - (8*\[Rho])/(3*\[Tau]) + (-2 - (2*\[Rho])/\[Tau] + \[Tau]/(6*\[Rho]))*Log[\[Rho]/(2*r0)] - (\[Tau]*Log[\[Tau]/(2*r0)])/(6*\[Rho]) + 
  (1 + (2*\[Rho]^2)/(3*\[Tau]^2) + (3*\[Rho])/(2*\[Tau]) + \[Tau]/(6*\[Rho]) + (1 + (2*\[Rho]^2)/\[Tau]^2 + (3*\[Rho])/\[Tau])*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] + 
  (-1 - (2*\[Rho]^2)/\[Tau]^2 - (3*\[Rho])/\[Tau])*PolyLog[2, -(\[Tau]/\[Rho])])/\[Tau]


Lbar[2, 1, 2] = (13/24 + (13*\[Rho])/(12*\[Tau]) + \[Tau]/(12*\[Rho]) + (1/2 + \[Rho]/\[Tau] + \[Tau]/(6*\[Rho]) - \[Tau]^2/(12*\[Rho]^2))*Log[\[Rho]/(2*r0)] + (-1/6*\[Tau]/\[Rho] + \[Tau]^2/(12*\[Rho]^2))*Log[\[Tau]/(2*r0)] + 
  (1/2 - \[Rho]^2/(12*\[Tau]^2) + \[Rho]/(6*\[Tau]) + \[Tau]/(6*\[Rho]) - \[Tau]^2/(12*\[Rho]^2) + (-(\[Rho]^2/\[Tau]^2) - \[Rho]/\[Tau])*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] + (\[Rho]^2/\[Tau]^2 + \[Rho]/\[Tau])*PolyLog[2, -(\[Tau]/\[Rho])])/
 \[Tau]


Lbar[2, 2, 2] = (137/600 - (17*\[Rho])/(300*\[Tau]) + (107*\[Tau])/(600*\[Rho]) + (43*\[Tau]^2)/(300*\[Rho]^2) + (\[Tau]^3*Log[\[Rho]/(2*r0)]^2)/(5*\[Rho]^3) + 
  (-1/6*\[Tau]/\[Rho] + \[Tau]^2/(4*\[Rho]^2) + (43*\[Tau]^3)/(300*\[Rho]^3))*Log[\[Tau]/(2*r0)] + Log[\[Rho]/(2*r0)]*(1/10 - \[Rho]/(5*\[Tau]) + (4*\[Tau])/(15*\[Rho]) - (9*\[Tau]^2)/(20*\[Rho]^2) - 
    (43*\[Tau]^3)/(300*\[Rho]^3) - (\[Tau]^3*Log[\[Tau]/(2*r0)])/(5*\[Rho]^3)) + (1/6 - (43*\[Rho]^2)/(300*\[Tau]^2) - \[Rho]/(4*\[Tau]) + \[Tau]/(6*\[Rho]) - \[Tau]^2/(4*\[Rho]^2) - (43*\[Tau]^3)/(300*\[Rho]^3) + 
    (\[Rho]^2/(5*\[Tau]^2) + \[Tau]^3/(5*\[Rho]^3))*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]] - (\[Rho]^2*PolyLog[2, -(\[Tau]/\[Rho])])/(5*\[Tau]^2))/\[Tau]


Lbar[2, 3, 2] = (1/15 - \[Rho]/(30*\[Tau]) + (77*\[Tau])/(360*\[Rho]) + (73*\[Tau]^2)/(120*\[Rho]^2) + (13*\[Tau]^3)/(60*\[Rho]^3) + (\[Tau]^3/\[Rho]^3 + \[Tau]^4/\[Rho]^4)*Log[\[Rho]/(2*r0)]^2 + 
  (-1/6*\[Tau]/\[Rho] + \[Tau]^2/(2*\[Rho]^2) + (43*\[Tau]^3)/(60*\[Rho]^3) + (13*\[Tau]^4)/(60*\[Rho]^4))*Log[\[Tau]/(2*r0)] + 
  Log[\[Rho]/(2*r0)]*(\[Tau]/(3*\[Rho]) - \[Tau]^2/\[Rho]^2 - (103*\[Tau]^3)/(60*\[Rho]^3) - (13*\[Tau]^4)/(60*\[Rho]^4) + (-(\[Tau]^3/\[Rho]^3) - \[Tau]^4/\[Rho]^4)*Log[\[Tau]/(2*r0)]) + 
  (1/12 + \[Rho]^2/(30*\[Tau]^2) - \[Rho]/(20*\[Tau]) + \[Tau]/(6*\[Rho]) - \[Tau]^2/(2*\[Rho]^2) - (43*\[Tau]^3)/(60*\[Rho]^3) - (13*\[Tau]^4)/(60*\[Rho]^4) + (\[Tau]^3/\[Rho]^3 + \[Tau]^4/\[Rho]^4)*Log[\[Rho]/(2*r0)])*
   Log[1 + \[Tau]/\[Rho]])/\[Tau]


Lbar[2, 4, 2] = (2/105 - \[Rho]/(210*\[Tau]) + (479*\[Tau])/(2520*\[Rho]) + (751*\[Tau]^2)/(504*\[Rho]^2) + (115*\[Tau]^3)/(84*\[Rho]^3) + (31*\[Tau]^4)/(105*\[Rho]^4) + 
  ((3*\[Tau]^3)/\[Rho]^3 + (7*\[Tau]^4)/\[Rho]^4 + (4*\[Tau]^5)/\[Rho]^5)*Log[\[Rho]/(2*r0)]^2 + (-1/6*\[Tau]/\[Rho] + (5*\[Tau]^2)/(6*\[Rho]^2) + (43*\[Tau]^3)/(20*\[Rho]^3) + (91*\[Tau]^4)/(60*\[Rho]^4) + 
    (31*\[Tau]^5)/(105*\[Rho]^5))*Log[\[Tau]/(2*r0)] + Log[\[Rho]/(2*r0)]*(\[Tau]/(3*\[Rho]) - (5*\[Tau]^2)/(3*\[Rho]^2) - (143*\[Tau]^3)/(20*\[Rho]^3) - (331*\[Tau]^4)/(60*\[Rho]^4) - (31*\[Tau]^5)/(105*\[Rho]^5) + 
    ((-3*\[Tau]^3)/\[Rho]^3 - (7*\[Tau]^4)/\[Rho]^4 - (4*\[Tau]^5)/\[Rho]^5)*Log[\[Tau]/(2*r0)]) + (1/20 + \[Rho]^2/(210*\[Tau]^2) - \[Rho]/(60*\[Tau]) + \[Tau]/(6*\[Rho]) - (5*\[Tau]^2)/(6*\[Rho]^2) - (43*\[Tau]^3)/(20*\[Rho]^3) - 
    (91*\[Tau]^4)/(60*\[Rho]^4) - (31*\[Tau]^5)/(105*\[Rho]^5) + ((3*\[Tau]^3)/\[Rho]^3 + (7*\[Tau]^4)/\[Rho]^4 + (4*\[Tau]^5)/\[Rho]^5)*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]])/\[Tau]


Lbar[2, 5, 2]  = (13/1680 - \[Rho]/(840*\[Tau]) + (46*\[Tau])/(315*\[Rho]) + (1889*\[Tau]^2)/(672*\[Rho]^2) + (809*\[Tau]^3)/(168*\[Rho]^3) + (1423*\[Tau]^4)/(560*\[Rho]^4) + (13*\[Tau]^5)/(56*\[Rho]^5) + 
  ((7*\[Tau]^3)/\[Rho]^3 + (28*\[Tau]^4)/\[Rho]^4 + (36*\[Tau]^5)/\[Rho]^5 + (15*\[Tau]^6)/\[Rho]^6)*Log[\[Rho]/(2*r0)]^2 + 
  (-1/6*\[Tau]/\[Rho] + (5*\[Tau]^2)/(4*\[Rho]^2) + (301*\[Tau]^3)/(60*\[Rho]^3) + (91*\[Tau]^4)/(15*\[Rho]^4) + (93*\[Tau]^5)/(35*\[Rho]^5) + (13*\[Tau]^6)/(56*\[Rho]^6))*Log[\[Tau]/(2*r0)] + 
  Log[\[Rho]/(2*r0)]*(\[Tau]/(3*\[Rho]) - (5*\[Tau]^2)/(2*\[Rho]^2) - (1201*\[Tau]^3)/(60*\[Rho]^3) - (1037*\[Tau]^4)/(30*\[Rho]^4) - (618*\[Tau]^5)/(35*\[Rho]^5) - (13*\[Tau]^6)/(56*\[Rho]^6) + 
    ((-7*\[Tau]^3)/\[Rho]^3 - (28*\[Tau]^4)/\[Rho]^4 - (36*\[Tau]^5)/\[Rho]^5 - (15*\[Tau]^6)/\[Rho]^6)*Log[\[Tau]/(2*r0)]) + 
  (1/30 + \[Rho]^2/(840*\[Tau]^2) - \[Rho]/(140*\[Tau]) + \[Tau]/(6*\[Rho]) - (5*\[Tau]^2)/(4*\[Rho]^2) - (301*\[Tau]^3)/(60*\[Rho]^3) - (91*\[Tau]^4)/(15*\[Rho]^4) - (93*\[Tau]^5)/(35*\[Rho]^5) - (13*\[Tau]^6)/(56*\[Rho]^6) + 
    ((7*\[Tau]^3)/\[Rho]^3 + (28*\[Tau]^4)/\[Rho]^4 + (36*\[Tau]^5)/\[Rho]^5 + (15*\[Tau]^6)/\[Rho]^6)*Log[\[Rho]/(2*r0)])*Log[1 + \[Tau]/\[Rho]])/\[Tau]






==> anc/metric.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to  "Gravitational-wave tails of memory " (David Trestini, Luc Blanchet)*)


(* ::Subtitle:: *)
(*Expression of the quadratic metric in the radiative construction*)


(* ::Text:: *)
(*Here, we give the relevant pieces of the quadratic metric in the radiative multipolar post-Minkowskian construction. We give it as a 3+1 projection for each relevant interaction, where h00 is the time-time component,  h0i is the time-space part and hij is the space-space part of the metric. The moments we consider are the ADM mass M, the ADM angular moment (or spin) Si and the canonical quadrupole moment of the radiative construction Mij (denoted with an overbar in the paper).*)
(**)
(*Note that these sources are associated the radiative construction and are given in terms of the radiative coordinates (unlike other computations, where the harmonic construction is used).*)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*Time indices are designated as 0, and the only two possible free spatial indices are i and j, and are always upstairs. All other indices are dummy indices, and are downstairs when there is a minus sign in from, and upstairs otherwise (convention of the xTensor library).*)
(**)
(*Log[x] is the natural logarithm of x*)
(*r0 is the regularization constant associated to the finite part operator in the radiative construction.*)
(*G is the Newton's constant of gravity, and c is the speed of light*)
(*t is the time coordinate  and r is the radial coordinate (in radiative coordinates)*)
(**)
(*ni[i] is the unit 3-vectors pointing from the origin towards the field point*)
(*STFnL[a1, a2, ..., aN] is the symmetric trace-free part of the product of N unit 3-vectors (with the indices "a1", "a2", ..., "aN") pointing from the origin towards the field point, and defined in Footnote 1.*)
(*Metricdelta[a,b] is the two-index three-dimensional Kronecker symbol with indices "a" and "b"*)
(**)
(*M is the constant ADM mass, and SiVertBarj[a, b] is related to the constant ADM angular moment, and is defined in the Section III.A , right after Eq. 3.1, with index "a" before the vertical bar, and index "b" after. *)
(**)
(*barMij[a,b] is the canonical mass quadrupole moment associated to the radiative construction, defined by Eq. 2.4, with the two indices "a" and "b". Its N-th time derivative is denoted dt[N][barMij][a,b]. It is assumed to be evaluated at retarded time u = t - r, except when it is inside a head of IntegralOverQm or Antiderivative (introduced here-after).*)
(**)
(*Antiderivative[F], where F is some expression depending on barMij, is the antiderivative of F that cancels at negative infinity. More precisely, it is the integral over the variable s, spanning from 0 to positive infinity, of F(t-r-s). This type of term is illustrated by Eq. 3.13b.*)
(**)
(*IntegralOverBarQm[m][F], where F is some expression depending on barMij, is the integral over the variable  x, spanning from 1 to positive infinity, of Qbar[m](x,r) F(t-rx), where Qbar[m](x,r) is defined in Eq. 3.4. This type of term is illustrated by Eq. 3.12 and Eq. 3.13a.*)


(* ::Section:: *)
(*Formatting (for elegant display when using Mathematica)*)


(* ::Text:: *)
(*This section should be run so as to have an elegant and clear display when using Mathematica . It is however not necessary, as all notations are explained in the previous section . In our formatting, we display all indices downstairs, since they are space indices and their covariance is unimportant .*)


Format[dt[N_][barMij][L__]]:= StringReplace["\!\(\*SubsuperscriptBox[OverscriptBox[\(M\), \(_\)], \(Indices\), \((Number)\)]\)", {"Number"-> ToString[N, StandardForm],"Indices"-> ToString[Times@@(Flatten[{L}]/. Times[any_,-1]:> any), StandardForm]}]


Format[barMij[L__]]:= StringReplace["\!\(\*SubscriptBox[OverscriptBox[\(M\), \(_\)], \(Indices\)]\)", "Indices"-> ToString[Times@@(Flatten[{L}]/. Times[any_,-1]:> any), StandardForm]]


Format[SiVerticalBarj[i_,j_]]:= StringReplace["\!\(\*SubscriptBox[\(S\), \(IndexI | IndexJ\)]\)", {"IndexI"-> ToString[i/. Times[any_,-1]:> any, StandardForm],"IndexJ"-> ToString[j/. Times[any_,-1]:> any, StandardForm]}]


Format[Metricdelta[i_,j_]]:= StringReplace["\!\(\*SubscriptBox[\(\[Delta]\), \(IndexI\\\ IndexJ\)]\)", {"IndexI"-> ToString[i/. Times[any_,-1]:> any, StandardForm],"IndexJ"-> ToString[j/. Times[any_,-1]:> any, StandardForm]}]


Format[ni[i_]]:= StringReplace["\!\(\*SubscriptBox[n, \(index\)]\)", "index"-> ToString[i /. Times[any_,-1]:> any, StandardForm]] 


Format[STFnL[L__]]:=StringReplace["\!\(\*SubscriptBox[OverscriptBox[\(n\), \(^\)], \(Indices\)]\)", "Indices"-> ToString[Times@@(Flatten[{L}]/. Times[any_,-1]:> any), StandardForm]]


Format[IntegralOverBarQm[m_][expr_]]:= StringReplace["\!\(\*SuperscriptBox[SubscriptBox[\(\[Integral]\), \(1\)], \(\[Infinity]\)]\)dx \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(_\)], \(IndexForQ\)]\)(x,r){Expression}(t-rx)", {"IndexForQ"-> ToString[m, StandardForm],"Expression"-> ToString[expr, StandardForm]}]


Format[Antiderivative[expr_]]:= StringReplace["\!\(\*SuperscriptBox[SubscriptBox[\(\[Integral]\), \(0\)], \(\[Infinity]\)]\)d\[Tau]{Expression}(t-r-\[Tau])", {"Expression"-> ToString[expr, StandardForm]}]


(* ::Section:: *)
(*Quadratic metric associated to the mass - mass interaction (eq. 3.2a)*)


h00MxM = (-3*M^2)/r^2


h0iMxM = 0


hijMxM = -((M^2*ni[i]*ni[j])/r^2)


(* ::Section:: *)
(*Quadratic metric associated to the mass - spin interaction (eq. 3.2b)*)


h00MxSi = 0


h0iMxSi = (2*M*ni[a]*SiVerticalBarj[i, -a])/r^3


hijMxSi = 0


(* ::Section:: *)
(*Quadratic metric associated to the mass - quadrupole interaction (eq. 3.3)*)


h00MxMij = (-21*M*barMij[-a, -b]*ni[a]*ni[b])/r^4 + 8*M*ni[a]*ni[b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]] - 
 (117*M*ni[a]*ni[b]*dt[1][barMij][-a, -b])/(5*r^3) + (23*M*ni[a]*ni[b]*dt[2][barMij][-a, -b])/(5*r^2) + 
 (118*M*ni[a]*ni[b]*dt[3][barMij][-a, -b])/(15*r)


h0iMxMij = 8*M*ni[a]*IntegralOverBarQm[1][dt[4][barMij][i, -a]] - (M*ni[a]*ni[b]*ni[i]*dt[1][barMij][-a, -b])/r^3 - 
 (5*M*ni[a]*dt[1][barMij][i, -a])/r^3 + (3*M*ni[a]*ni[b]*ni[i]*dt[2][barMij][-a, -b])/r^2 - 
 (107*M*ni[a]*dt[2][barMij][i, -a])/(15*r^2) + (M*ni[a]*ni[b]*ni[i]*dt[3][barMij][-a, -b])/r + 
 (43*M*ni[a]*dt[3][barMij][i, -a])/(15*r)


hijMxMij = -((M*barMij[i, j])/r^4) - (M*barMij[-a, -b]*Metricdelta[i, j]*ni[a]*ni[b])/(2*r^4) + (3*M*barMij[j, -a]*ni[a]*ni[i])/r^4 + 
 (3*M*barMij[i, -a]*ni[a]*ni[j])/r^4 - (15*M*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[j])/(2*r^4) + 
 8*M*IntegralOverBarQm[0][dt[4][barMij][i, j]] - (M*Metricdelta[i, j]*ni[a]*ni[b]*dt[1][barMij][-a, -b])/(2*r^3) - 
 (15*M*ni[a]*ni[b]*ni[i]*ni[j]*dt[1][barMij][-a, -b])/(2*r^3) + (3*M*ni[a]*ni[j]*dt[1][barMij][i, -a])/r^3 - 
 (M*dt[1][barMij][i, j])/r^3 + (3*M*ni[a]*ni[i]*dt[1][barMij][j, -a])/r^3 - 
 (2*M*Metricdelta[i, j]*ni[a]*ni[b]*dt[2][barMij][-a, -b])/r^2 - (3*M*ni[a]*ni[b]*ni[i]*ni[j]*dt[2][barMij][-a, -b])/r^2 + 
 (3*M*ni[a]*ni[j]*dt[2][barMij][i, -a])/r^2 - (4*M*dt[2][barMij][i, j])/r^2 + (3*M*ni[a]*ni[i]*dt[2][barMij][j, -a])/r^2 - 
 (M*Metricdelta[i, j]*ni[a]*ni[b]*dt[3][barMij][-a, -b])/(2*r) - (M*ni[a]*ni[b]*ni[i]*ni[j]*dt[3][barMij][-a, -b])/(2*r) + 
 (2*M*ni[a]*ni[j]*dt[3][barMij][i, -a])/r - (107*M*dt[3][barMij][i, j])/(15*r) + (2*M*ni[a]*ni[i]*dt[3][barMij][j, -a])/r


(* ::Section:: *)
(*Quadratic metric associated to the spin - quadrupole interaction (eq. 3.6)*)


h00SixMij = (-6*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[1][barMij][-b, -k])/r^4 - (6*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[2][barMij][-b, -k])/
  r^3 - (4*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[3][barMij][-b, -k])/r^2 - 
 (4*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[4][barMij][-b, -k])/(3*r)


h0iSixMij = (barMij[i, b]*ni[a]*SiVerticalBarj[-a, -b])/r^5 - (9*barMij[-a, k]*ni[a]*ni[b]*ni[i]*SiVerticalBarj[-b, -k])/r^5 + 
 (4*barMij[-a, b]*ni[a]*SiVerticalBarj[i, -b])/r^5 - (3*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*SiVerticalBarj[i, -k])/(2*r^5) + 
 (4*ni[a]*SiVerticalBarj[i, b]*dt[1][barMij][-a, -b])/r^4 - (9*ni[a]*ni[b]*ni[i]*SiVerticalBarj[-a, k]*dt[1][barMij][-b, -k])/
  r^4 - (3*ni[a]*ni[b]*ni[k]*SiVerticalBarj[i, -a]*dt[1][barMij][-b, -k])/(2*r^4) + 
 (ni[a]*SiVerticalBarj[-a, b]*dt[1][barMij][i, -b])/r^4 + (5*ni[a]*SiVerticalBarj[i, b]*dt[2][barMij][-a, -b])/r^3 - 
 (3*ni[a]*ni[b]*ni[i]*SiVerticalBarj[-a, k]*dt[2][barMij][-b, -k])/r^3 - 
 (23*ni[a]*ni[b]*ni[k]*SiVerticalBarj[i, -a]*dt[2][barMij][-b, -k])/(2*r^3) + 
 (ni[a]*SiVerticalBarj[-a, b]*dt[2][barMij][i, -b])/r^3 + (5*ni[a]*SiVerticalBarj[i, b]*dt[3][barMij][-a, -b])/(3*r^2) - 
 (5*ni[a]*ni[b]*ni[k]*SiVerticalBarj[i, -a]*dt[3][barMij][-b, -k])/r^2 - (4*ni[a]*SiVerticalBarj[-a, b]*dt[3][barMij][i, -b])/
  (3*r^2) - (5*ni[a]*ni[b]*ni[k]*SiVerticalBarj[i, -a]*dt[4][barMij][-b, -k])/(6*r) - 
 (4*ni[a]*SiVerticalBarj[-a, b]*dt[4][barMij][i, -b])/(3*r)


hijSixMij = (-2*ni[a]*ni[j]*SiVerticalBarj[i, b]*dt[1][barMij][-a, -b])/r^4 - (2*ni[a]*ni[i]*SiVerticalBarj[j, b]*dt[1][barMij][-a, -b])/
  r^4 - (Metricdelta[i, j]*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[1][barMij][-b, -k])/r^4 + 
 (9*ni[a]*ni[b]*ni[i]*ni[j]*SiVerticalBarj[-a, k]*dt[1][barMij][-b, -k])/r^4 + 
 (9*ni[a]*ni[b]*ni[j]*ni[k]*SiVerticalBarj[i, -a]*dt[1][barMij][-b, -k])/(2*r^4) + 
 (9*ni[a]*ni[b]*ni[i]*ni[k]*SiVerticalBarj[j, -a]*dt[1][barMij][-b, -k])/(2*r^4) + 
 (SiVerticalBarj[j, a]*dt[1][barMij][i, -a])/r^4 - (3*ni[a]*ni[j]*SiVerticalBarj[-a, b]*dt[1][barMij][i, -b])/r^4 - 
 (ni[a]*ni[b]*SiVerticalBarj[j, -a]*dt[1][barMij][i, -b])/r^4 + (SiVerticalBarj[i, a]*dt[1][barMij][j, -a])/r^4 - 
 (3*ni[a]*ni[i]*SiVerticalBarj[-a, b]*dt[1][barMij][j, -b])/r^4 - (ni[a]*ni[b]*SiVerticalBarj[i, -a]*dt[1][barMij][j, -b])/
  r^4 - (2*ni[a]*ni[j]*SiVerticalBarj[i, b]*dt[2][barMij][-a, -b])/r^3 - 
 (2*ni[a]*ni[i]*SiVerticalBarj[j, b]*dt[2][barMij][-a, -b])/r^3 - 
 (Metricdelta[i, j]*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[2][barMij][-b, -k])/r^3 + 
 (9*ni[a]*ni[b]*ni[i]*ni[j]*SiVerticalBarj[-a, k]*dt[2][barMij][-b, -k])/r^3 + 
 (9*ni[a]*ni[b]*ni[j]*ni[k]*SiVerticalBarj[i, -a]*dt[2][barMij][-b, -k])/(2*r^3) + 
 (9*ni[a]*ni[b]*ni[i]*ni[k]*SiVerticalBarj[j, -a]*dt[2][barMij][-b, -k])/(2*r^3) + 
 (SiVerticalBarj[j, a]*dt[2][barMij][i, -a])/r^3 - (3*ni[a]*ni[j]*SiVerticalBarj[-a, b]*dt[2][barMij][i, -b])/r^3 - 
 (ni[a]*ni[b]*SiVerticalBarj[j, -a]*dt[2][barMij][i, -b])/r^3 + (SiVerticalBarj[i, a]*dt[2][barMij][j, -a])/r^3 - 
 (3*ni[a]*ni[i]*SiVerticalBarj[-a, b]*dt[2][barMij][j, -b])/r^3 - (ni[a]*ni[b]*SiVerticalBarj[i, -a]*dt[2][barMij][j, -b])/
  r^3 - (2*ni[a]*ni[j]*SiVerticalBarj[i, b]*dt[3][barMij][-a, -b])/(3*r^2) - 
 (2*ni[a]*ni[i]*SiVerticalBarj[j, b]*dt[3][barMij][-a, -b])/(3*r^2) + 
 (8*Metricdelta[i, j]*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[3][barMij][-b, -k])/(3*r^2) + 
 (10*ni[a]*ni[b]*ni[i]*ni[j]*SiVerticalBarj[-a, k]*dt[3][barMij][-b, -k])/(3*r^2) + 
 (5*ni[a]*ni[b]*ni[j]*ni[k]*SiVerticalBarj[i, -a]*dt[3][barMij][-b, -k])/(3*r^2) + 
 (5*ni[a]*ni[b]*ni[i]*ni[k]*SiVerticalBarj[j, -a]*dt[3][barMij][-b, -k])/(3*r^2) + 
 (7*SiVerticalBarj[j, a]*dt[3][barMij][i, -a])/(3*r^2) - (13*ni[a]*ni[j]*SiVerticalBarj[-a, b]*dt[3][barMij][i, -b])/(3*r^2) - 
 (10*ni[a]*ni[b]*SiVerticalBarj[j, -a]*dt[3][barMij][i, -b])/(3*r^2) + (7*SiVerticalBarj[i, a]*dt[3][barMij][j, -a])/(3*r^2) - 
 (13*ni[a]*ni[i]*SiVerticalBarj[-a, b]*dt[3][barMij][j, -b])/(3*r^2) - 
 (10*ni[a]*ni[b]*SiVerticalBarj[i, -a]*dt[3][barMij][j, -b])/(3*r^2) + 
 (Metricdelta[i, j]*ni[a]*ni[b]*SiVerticalBarj[-a, k]*dt[4][barMij][-b, -k])/r + 
 (ni[a]*ni[b]*ni[i]*ni[j]*SiVerticalBarj[-a, k]*dt[4][barMij][-b, -k])/(3*r) + 
 (ni[a]*ni[b]*ni[j]*ni[k]*SiVerticalBarj[i, -a]*dt[4][barMij][-b, -k])/(6*r) + 
 (ni[a]*ni[b]*ni[i]*ni[k]*SiVerticalBarj[j, -a]*dt[4][barMij][-b, -k])/(6*r) - 
 (4*ni[a]*ni[j]*SiVerticalBarj[-a, b]*dt[4][barMij][i, -b])/(3*r) - (ni[a]*ni[b]*SiVerticalBarj[j, -a]*dt[4][barMij][i, -b])/
  r - (4*ni[a]*ni[i]*SiVerticalBarj[-a, b]*dt[4][barMij][j, -b])/(3*r) - 
 (ni[a]*ni[b]*SiVerticalBarj[i, -a]*dt[4][barMij][j, -b])/r


(* ::Section:: *)
(*Quadratic metric associated to the quadrupole - quadrupole interaction (not published in paper)*)


h00MijxMij = (4*Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(5*r) - 
 (63*barMij[-a, -b]*barMij[-k, -l]*ni[a]*ni[b]*ni[k]*ni[l])/(4*r^6) - 
 (4*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/21 - 
 (8*ni[a]*ni[b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/35 - 
 (4*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(7*r) - 
 (24*ni[a]*ni[b]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(35*r) + 
 (16*ni[a]*ni[b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/21 + 
 (2*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/21 - 
 (4*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(3*r) + 
 (56*ni[a]*ni[b]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(15*r) + 
 (2*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(3*r) + 
 (2*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/11 - 
 (172*ni[a]*ni[b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/385 - 
 (19*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/77 - 
 (2*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(21*r) + 
 (20*ni[a]*ni[b]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(21*r) - 
 (5*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(3*r) + 
 (2*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/231 - 
 (20*ni[a]*ni[b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/231 + 
 (5*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/33 - 
 (7*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(4*r^4) + (29*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[1][barMij][-b, -k])/(2*r^4) - 
 (63*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-k, -l])/(2*r^5) - 
 (291*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[1][barMij][-k, -l])/(8*r^4) + 
 (5*barMij[a, b]*dt[2][barMij][-a, -b])/r^4 + (3*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(2*r^3) + 
 (dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/(2*r^2) - (42*barMij[-a, k]*ni[a]*ni[b]*dt[2][barMij][-b, -k])/r^4 - 
 (13*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[2][barMij][-b, -k])/r^3 - (3*ni[a]*ni[b]*dt[2][barMij][-a, k]*dt[2][barMij][-b, -k])/
  r^2 + (54*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*ni[l]*dt[2][barMij][-k, -l])/r^4 + 
 (51*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[2][barMij][-k, -l])/(4*r^3) + 
 (25*ni[a]*ni[b]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[2][barMij][-k, -l])/(4*r^2) + 
 (23*barMij[a, b]*dt[3][barMij][-a, -b])/(7*r^3) + (13*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(21*r^2) - 
 (17*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(42*r) - (174*barMij[-a, k]*ni[a]*ni[b]*dt[3][barMij][-b, -k])/(7*r^3) - 
 (172*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[3][barMij][-b, -k])/(21*r^2) + 
 (29*ni[a]*ni[b]*dt[2][barMij][-a, k]*dt[3][barMij][-b, -k])/(21*r) + 
 (69*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*ni[l]*dt[3][barMij][-k, -l])/(2*r^3) + 
 (83*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[3][barMij][-k, -l])/(6*r^2) + 
 (37*ni[a]*ni[b]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[3][barMij][-k, -l])/(12*r) + 
 (34*barMij[a, b]*dt[4][barMij][-a, -b])/(21*r^2) + (229*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(210*r) - 
 (172*barMij[-a, k]*ni[a]*ni[b]*dt[4][barMij][-b, -k])/(21*r^2) - (47*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[4][barMij][-b, -k])/
  (21*r) + (25*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*ni[l]*dt[4][barMij][-k, -l])/(3*r^2) + 
 (29*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[4][barMij][-k, -l])/(12*r) + 
 (52*barMij[a, b]*dt[5][barMij][-a, -b])/(105*r) - (34*barMij[-a, k]*ni[a]*ni[b]*dt[5][barMij][-b, -k])/(21*r) + 
 (5*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*ni[l]*dt[5][barMij][-k, -l])/(6*r)


h0iMijxMij = (-4*Antiderivative[dt[2][barMij][i, b]*dt[3][barMij][-a, -b]]*ni[a])/(5*r^2) + 
 (4*Antiderivative[dt[2][barMij][-a, b]*dt[3][barMij][i, -b]]*ni[a])/(5*r^2) + 
 (2*Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]*ni[i])/(5*r) - 
 (24*ni[a]*ni[b]*ni[i]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/35 + 
 (24*ni[a]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/35 - 
 (24*ni[a]*ni[b]*ni[i]*IntegralOverBarQm[2][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(7*r) + 
 (24*ni[a]*IntegralOverBarQm[2][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, b]]])/(7*r) + 
 (28*ni[a]*ni[b]*ni[i]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/45 - 
 (2*ni[a]*ni[b]*ni[k]*IntegralOverBarQm[3][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/9 - 
 (28*ni[a]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/45 + 
 (2*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/9 - 
 (4*ni[a]*ni[b]*ni[i]*IntegralOverBarQm[4][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(7*r) - 
 (2*ni[a]*ni[b]*ni[k]*IntegralOverBarQm[4][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]]])/r + 
 (4*ni[a]*IntegralOverBarQm[4][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, b]]])/(7*r) + 
 (2*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*IntegralOverBarQm[4][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/r + 
 (4*ni[a]*ni[b]*ni[i]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/63 + 
 (2*ni[a]*ni[b]*ni[k]*IntegralOverBarQm[5][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/9 - 
 (4*ni[a]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/63 - 
 (2*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/9 - 
 (3*barMij[i, b]*ni[a]*dt[1][barMij][-a, -b])/(2*r^5) + (barMij[a, b]*ni[i]*dt[1][barMij][-a, -b])/(2*r^5) + 
 (ni[i]*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(2*r^4) - (9*barMij[-a, k]*ni[a]*ni[b]*ni[i]*dt[1][barMij][-b, -k])/
  (2*r^5) + (9*barMij[i, -a]*ni[a]*ni[b]*ni[k]*dt[1][barMij][-b, -k])/r^5 - 
 (9*ni[a]*ni[b]*ni[i]*dt[1][barMij][-a, k]*dt[1][barMij][-b, -k])/(2*r^4) - 
 (9*ni[a]*ni[b]*ni[k]*dt[1][barMij][-b, -k]*dt[1][barMij][i, -a])/(4*r^4) + (3*barMij[-a, b]*ni[a]*dt[1][barMij][i, -b])/r^5 + 
 (3*ni[a]*dt[1][barMij][-a, -b]*dt[1][barMij][i, b])/(2*r^4) - (45*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*dt[1][barMij][i, -k])/
  (4*r^5) - (9*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[1][barMij][-k, -l])/(2*r^5) - 
 (9*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[1][barMij][-k, -l])/(2*r^4) - 
 (3*barMij[i, b]*ni[a]*dt[2][barMij][-a, -b])/(2*r^4) + (barMij[a, b]*ni[i]*dt[2][barMij][-a, -b])/(2*r^4) + 
 (ni[i]*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(2*r^3) - (4*ni[a]*dt[1][barMij][i, b]*dt[2][barMij][-a, -b])/r^3 - 
 (9*barMij[-a, k]*ni[a]*ni[b]*ni[i]*dt[2][barMij][-b, -k])/(2*r^4) + (9*barMij[i, -a]*ni[a]*ni[b]*ni[k]*dt[2][barMij][-b, -k])/
  r^4 - (7*ni[a]*ni[b]*ni[i]*dt[1][barMij][-a, k]*dt[2][barMij][-b, -k])/(2*r^3) + 
 (47*ni[a]*ni[b]*ni[k]*dt[1][barMij][i, -a]*dt[2][barMij][-b, -k])/(4*r^3) + 
 (ni[a]*ni[b]*ni[i]*dt[2][barMij][-a, k]*dt[2][barMij][-b, -k])/r^2 + 
 (7*ni[a]*ni[b]*ni[k]*dt[2][barMij][-b, -k]*dt[2][barMij][i, -a])/(2*r^2) + (3*barMij[-a, b]*ni[a]*dt[2][barMij][i, -b])/r^4 + 
 (9*ni[a]*dt[1][barMij][-a, b]*dt[2][barMij][i, -b])/(2*r^3) - (ni[a]*dt[2][barMij][-a, -b]*dt[2][barMij][i, b])/r^2 - 
 (45*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*dt[2][barMij][i, -k])/(4*r^4) - 
 (21*ni[a]*ni[b]*ni[k]*dt[1][barMij][-a, -b]*dt[2][barMij][i, -k])/(2*r^3) - 
 (9*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[2][barMij][-k, -l])/(2*r^4) - 
 (6*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[2][barMij][-k, -l])/r^3 - 
 (3*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[2][barMij][-k, -l])/(2*r^2) - 
 (7*barMij[i, b]*ni[a]*dt[3][barMij][-a, -b])/(6*r^3) + (2*barMij[a, b]*ni[i]*dt[3][barMij][-a, -b])/(3*r^3) + 
 (51*ni[i]*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(70*r^2) - (106*ni[a]*dt[1][barMij][i, b]*dt[3][barMij][-a, -b])/
  (105*r^2) - (17*ni[i]*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(42*r) + 
 (44*ni[a]*dt[2][barMij][i, b]*dt[3][barMij][-a, -b])/(35*r) - (17*barMij[-a, k]*ni[a]*ni[b]*ni[i]*dt[3][barMij][-b, -k])/
  (6*r^3) + (29*barMij[i, -a]*ni[a]*ni[b]*ni[k]*dt[3][barMij][-b, -k])/(6*r^3) - 
 (ni[a]*ni[b]*ni[i]*dt[1][barMij][-a, k]*dt[3][barMij][-b, -k])/(3*r^2) + 
 (16*ni[a]*ni[b]*ni[k]*dt[1][barMij][i, -a]*dt[3][barMij][-b, -k])/(3*r^2) + 
 (28*ni[a]*ni[b]*ni[i]*dt[2][barMij][-a, k]*dt[3][barMij][-b, -k])/(15*r) + 
 (11*ni[a]*ni[b]*ni[k]*dt[2][barMij][i, -a]*dt[3][barMij][-b, -k])/(10*r) - 
 (8*barMij[-a, b]*ni[a]*dt[3][barMij][i, -b])/(3*r^3) - (274*ni[a]*dt[1][barMij][-a, b]*dt[3][barMij][i, -b])/(105*r^2) - 
 (61*ni[a]*dt[2][barMij][-a, b]*dt[3][barMij][i, -b])/(35*r) + (67*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*dt[3][barMij][i, -k])/
  (12*r^3) + (10*ni[a]*ni[b]*ni[k]*dt[1][barMij][-a, -b]*dt[3][barMij][i, -k])/(3*r^2) + 
 (13*ni[a]*ni[b]*ni[k]*dt[2][barMij][-a, -b]*dt[3][barMij][i, -k])/(5*r) - 
 (7*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[3][barMij][-k, -l])/(4*r^3) - 
 (7*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[3][barMij][-k, -l])/(4*r^2) - 
 (37*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[3][barMij][-k, -l])/(60*r) - 
 (64*barMij[i, b]*ni[a]*dt[4][barMij][-a, -b])/(105*r^2) + (51*barMij[a, b]*ni[i]*dt[4][barMij][-a, -b])/(70*r^2) + 
 (229*ni[i]*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(210*r) + (11*ni[a]*dt[1][barMij][i, b]*dt[4][barMij][-a, -b])/(35*r) - 
 (4*barMij[-a, k]*ni[a]*ni[b]*ni[i]*dt[4][barMij][-b, -k])/(3*r^2) + 
 (11*barMij[i, -a]*ni[a]*ni[b]*ni[k]*dt[4][barMij][-b, -k])/(6*r^2) - 
 (11*ni[a]*ni[b]*ni[i]*dt[1][barMij][-a, k]*dt[4][barMij][-b, -k])/(30*r) + 
 (23*ni[a]*ni[b]*ni[k]*dt[1][barMij][i, -a]*dt[4][barMij][-b, -k])/(20*r) - 
 (211*barMij[-a, b]*ni[a]*dt[4][barMij][i, -b])/(105*r^2) - (153*ni[a]*dt[1][barMij][-a, b]*dt[4][barMij][i, -b])/(70*r) + 
 (10*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*dt[4][barMij][i, -k])/(3*r^2) + 
 (7*ni[a]*ni[b]*ni[k]*dt[1][barMij][-a, -b]*dt[4][barMij][i, -k])/(5*r) - 
 (barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[4][barMij][-k, -l])/(4*r^2) - 
 (2*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[4][barMij][-k, -l])/(15*r) - 
 (17*barMij[i, b]*ni[a]*dt[5][barMij][-a, -b])/(70*r) + (52*barMij[a, b]*ni[i]*dt[5][barMij][-a, -b])/(105*r) - 
 (7*barMij[-a, k]*ni[a]*ni[b]*ni[i]*dt[5][barMij][-b, -k])/(30*r) + (3*barMij[i, -a]*ni[a]*ni[b]*ni[k]*dt[5][barMij][-b, -k])/
  (10*r) - (8*barMij[-a, b]*ni[a]*dt[5][barMij][i, -b])/(7*r) + (11*barMij[-a, -b]*ni[a]*ni[b]*ni[k]*dt[5][barMij][i, -k])/
  (20*r) - (barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*ni[l]*dt[5][barMij][-k, -l])/(60*r)


hijMijxMij = (barMij[i, a]*barMij[j, -a])/(2*r^6) + (barMij[-a, -b]*barMij[a, b]*Metricdelta[i, j])/(4*r^6) - 
 (barMij[-a, -b]*barMij[i, j]*ni[a]*ni[b])/r^6 - (barMij[i, -a]*barMij[j, -b]*ni[a]*ni[b])/(2*r^6) - 
 (5*barMij[-a, k]*barMij[-b, -k]*Metricdelta[i, j]*ni[a]*ni[b])/(2*r^6) - (7*barMij[-a, -b]*barMij[j, b]*ni[a]*ni[i])/
  (2*r^6) - (7*barMij[-a, -b]*barMij[i, b]*ni[a]*ni[j])/(2*r^6) - (5*barMij[-a, -b]*barMij[a, b]*ni[i]*ni[j])/(4*r^6) + 
 (15*barMij[-a, k]*barMij[-b, -k]*ni[a]*ni[b]*ni[i]*ni[j])/r^6 + (6*barMij[-b, -k]*barMij[j, -a]*ni[a]*ni[b]*ni[i]*ni[k])/
  r^6 + (6*barMij[-b, -k]*barMij[i, -a]*ni[a]*ni[b]*ni[j]*ni[k])/r^6 + 
 (3*barMij[-a, -b]*barMij[-k, -l]*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l])/(2*r^6) - 
 (75*barMij[-a, -b]*barMij[-k, -l]*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l])/(4*r^6) - 
 (8*Metricdelta[i, j]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/35 + 
 (44*ni[i]*ni[j]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/105 + 
 (8*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/35 - 
 (8*ni[a]*ni[j]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/35 + 
 (16*IntegralOverBarQm[0][dt[3][barMij][i, a]*dt[3][barMij][j, -a]])/35 - 
 (8*ni[a]*ni[i]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/35 - 
 (24*Metricdelta[i, j]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(35*r) + 
 (44*ni[i]*ni[j]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(35*r) + 
 (24*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(35*r) - 
 (24*ni[a]*ni[j]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, b]]])/(35*r) + 
 (48*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][i, a]*dt[3][barMij][j, -a]]])/(35*r) - 
 (24*ni[a]*ni[i]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][j, b]]])/(35*r) + 
 (20*Metricdelta[i, j]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/63 - 
 (20*ni[i]*ni[j]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/63 - 
 (16*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/63 - 
 (32*ni[a]*ni[b]*ni[i]*ni[j]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/21 + 
 (2*ni[a]*ni[b]*ni[j]*ni[k]*IntegralOverBarQm[2][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/21 + 
 (52*ni[a]*ni[j]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/63 - 
 (4*ni[a]*ni[b]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][i, j]])/63 + 
 (2*ni[a]*ni[b]*ni[i]*ni[k]*IntegralOverBarQm[2][dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]])/21 - 
 (40*IntegralOverBarQm[2][dt[3][barMij][i, a]*dt[3][barMij][j, -a]])/63 - 
 (8*ni[a]*ni[b]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[3][barMij][j, -b]])/63 + 
 (52*ni[a]*ni[i]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/63 - 
 (2*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/21 + 
 (28*Metricdelta[i, j]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(45*r) + 
 (32*ni[i]*ni[j]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(45*r) - 
 (8*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(45*r) - 
 (32*ni[a]*ni[b]*ni[i]*ni[j]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(3*r) + 
 (2*ni[a]*ni[b]*ni[j]*ni[k]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]]])/(3*r) + 
 (188*ni[a]*ni[j]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, b]]])/(45*r) - 
 (4*ni[a]*ni[b]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, j]]])/(9*r) + 
 (2*ni[a]*ni[b]*ni[i]*ni[k]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]]])/(3*r) - 
 (56*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][i, a]*dt[3][barMij][j, -a]]])/(45*r) - 
 (8*ni[a]*ni[b]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][i, -a]*dt[3][barMij][j, -b]]])/(9*r) + 
 (188*ni[a]*ni[i]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][j, b]]])/(45*r) - 
 (2*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[3][
    Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(3*r) - 
 (32*Metricdelta[i, j]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/385 - 
 (38*ni[i]*ni[j]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/385 - 
 (8*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/385 + 
 (108*ni[a]*ni[b]*ni[i]*ni[j]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/77 - 
 (26*ni[a]*ni[b]*ni[j]*ni[k]*IntegralOverBarQm[4][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/77 - 
 (212*ni[a]*ni[j]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/385 + 
 (8*ni[a]*ni[b]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][i, j]])/77 - 
 (26*ni[a]*ni[b]*ni[i]*ni[k]*IntegralOverBarQm[4][dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]])/77 + 
 (64*IntegralOverBarQm[4][dt[3][barMij][i, a]*dt[3][barMij][j, -a]])/385 + 
 (16*ni[a]*ni[b]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[3][barMij][j, -b]])/77 - 
 (212*ni[a]*ni[i]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/385 + 
 (12*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/77 + 
 (5*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/11 + 
 (4*Metricdelta[i, j]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(63*r) + 
 (2*ni[i]*ni[j]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(63*r) - 
 (32*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(63*r) - 
 (4*ni[a]*ni[b]*ni[i]*ni[j]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(3*r) - 
 (8*ni[a]*ni[b]*ni[j]*ni[k]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]]])/(3*r) + 
 (32*ni[a]*ni[j]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, b]]])/(63*r) + 
 (4*ni[a]*ni[b]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][i, j]]])/(9*r) - 
 (8*ni[a]*ni[b]*ni[i]*ni[k]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]]])/(3*r) - 
 (8*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][i, a]*dt[3][barMij][j, -a]]])/(63*r) + 
 (8*ni[a]*ni[b]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][i, -a]*dt[3][barMij][j, -b]]])/(9*r) + 
 (32*ni[a]*ni[i]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][j, b]]])/(63*r) + 
 (2*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[5][
    Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(3*r) + 
 (5*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/r - 
 (4*Metricdelta[i, j]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/693 - 
 (2*ni[i]*ni[j]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/693 + 
 (32*Metricdelta[i, j]*ni[a]*ni[b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/693 + 
 (4*ni[a]*ni[b]*ni[i]*ni[j]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/33 + 
 (8*ni[a]*ni[b]*ni[j]*ni[k]*IntegralOverBarQm[6][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/33 - 
 (32*ni[a]*ni[j]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/693 - 
 (4*ni[a]*ni[b]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][i, j]])/99 + 
 (8*ni[a]*ni[b]*ni[i]*ni[k]*IntegralOverBarQm[6][dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]])/33 + 
 (8*IntegralOverBarQm[6][dt[3][barMij][i, a]*dt[3][barMij][j, -a]])/693 - 
 (8*ni[a]*ni[b]*IntegralOverBarQm[6][dt[3][barMij][i, -a]*dt[3][barMij][j, -b]])/99 - 
 (32*ni[a]*ni[i]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/693 - 
 (2*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/33 - 
 (5*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/11 + 
 (barMij[a, b]*Metricdelta[i, j]*dt[1][barMij][-a, -b])/(2*r^5) - (barMij[i, j]*ni[a]*ni[b]*dt[1][barMij][-a, -b])/r^5 - 
 (7*barMij[j, b]*ni[a]*ni[i]*dt[1][barMij][-a, -b])/(2*r^5) - (7*barMij[i, b]*ni[a]*ni[j]*dt[1][barMij][-a, -b])/(2*r^5) - 
 (5*barMij[a, b]*ni[i]*ni[j]*dt[1][barMij][-a, -b])/(2*r^5) + (13*Metricdelta[i, j]*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/
  (12*r^4) - (7*ni[i]*ni[j]*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(3*r^4) - 
 (5*barMij[-a, k]*Metricdelta[i, j]*ni[a]*ni[b]*dt[1][barMij][-b, -k])/r^5 + 
 (30*barMij[-a, k]*ni[a]*ni[b]*ni[i]*ni[j]*dt[1][barMij][-b, -k])/r^5 + 
 (6*barMij[j, -a]*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][-b, -k])/r^5 + 
 (6*barMij[i, -a]*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][-b, -k])/r^5 - 
 (37*Metricdelta[i, j]*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[1][barMij][-b, -k])/(6*r^4) + 
 (17*ni[a]*ni[b]*ni[i]*ni[j]*dt[1][barMij][-a, k]*dt[1][barMij][-b, -k])/r^4 + (barMij[j, a]*dt[1][barMij][i, -a])/(2*r^5) + 
 (5*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][-b, -k]*dt[1][barMij][i, -a])/(4*r^4) - 
 (barMij[j, -a]*ni[a]*ni[b]*dt[1][barMij][i, -b])/(2*r^5) - (7*barMij[-a, b]*ni[a]*ni[j]*dt[1][barMij][i, -b])/(2*r^5) - 
 (17*ni[a]*ni[j]*dt[1][barMij][-a, -b]*dt[1][barMij][i, b])/(6*r^4) - (barMij[-a, -b]*ni[a]*ni[b]*dt[1][barMij][i, j])/r^5 + 
 (11*ni[a]*ni[b]*dt[1][barMij][-a, -b]*dt[1][barMij][i, j])/(6*r^4) + 
 (6*barMij[-a, -b]*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][i, -k])/r^5 + (barMij[i, a]*dt[1][barMij][j, -a])/(2*r^5) + 
 (5*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][-b, -k]*dt[1][barMij][j, -a])/(4*r^4) + 
 (dt[1][barMij][i, a]*dt[1][barMij][j, -a])/(3*r^4) - (barMij[i, -a]*ni[a]*ni[b]*dt[1][barMij][j, -b])/(2*r^5) - 
 (7*barMij[-a, b]*ni[a]*ni[i]*dt[1][barMij][j, -b])/(2*r^5) - (ni[a]*ni[b]*dt[1][barMij][i, -a]*dt[1][barMij][j, -b])/
  (3*r^4) - (17*ni[a]*ni[i]*dt[1][barMij][-a, -b]*dt[1][barMij][j, b])/(6*r^4) + 
 (6*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][j, -k])/r^5 + 
 (3*barMij[-a, -b]*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-k, -l])/r^5 - 
 (75*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[1][barMij][-k, -l])/(2*r^5) + 
 (43*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[1][barMij][-k, -l])/(8*r^4) - 
 (35*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[1][barMij][-k, -l])/(2*r^4) - 
 (2*barMij[a, b]*Metricdelta[i, j]*dt[2][barMij][-a, -b])/(3*r^4) - (barMij[i, j]*ni[a]*ni[b]*dt[2][barMij][-a, -b])/(3*r^4) - 
 (5*barMij[j, b]*ni[a]*ni[i]*dt[2][barMij][-a, -b])/(3*r^4) - (5*barMij[i, b]*ni[a]*ni[j]*dt[2][barMij][-a, -b])/(3*r^4) - 
 (4*barMij[a, b]*ni[i]*ni[j]*dt[2][barMij][-a, -b])/(3*r^4) + (Metricdelta[i, j]*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/
  r^3 - (7*ni[i]*ni[j]*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(2*r^3) - 
 (ni[a]*ni[j]*dt[1][barMij][i, b]*dt[2][barMij][-a, -b])/r^3 + (5*ni[a]*ni[b]*dt[1][barMij][i, j]*dt[2][barMij][-a, -b])/
  (2*r^3) - (ni[a]*ni[i]*dt[1][barMij][j, b]*dt[2][barMij][-a, -b])/r^3 + 
 (Metricdelta[i, j]*dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/r^2 - (3*ni[i]*ni[j]*dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/
  (2*r^2) + (10*barMij[-a, k]*Metricdelta[i, j]*ni[a]*ni[b]*dt[2][barMij][-b, -k])/(3*r^4) + 
 (14*barMij[-a, k]*ni[a]*ni[b]*ni[i]*ni[j]*dt[2][barMij][-b, -k])/r^4 + 
 (5*barMij[j, -a]*ni[a]*ni[b]*ni[i]*ni[k]*dt[2][barMij][-b, -k])/(2*r^4) + 
 (5*barMij[i, -a]*ni[a]*ni[b]*ni[j]*ni[k]*dt[2][barMij][-b, -k])/(2*r^4) - 
 (4*Metricdelta[i, j]*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[2][barMij][-b, -k])/r^3 + 
 (18*ni[a]*ni[b]*ni[i]*ni[j]*dt[1][barMij][-a, k]*dt[2][barMij][-b, -k])/r^3 - 
 (9*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][i, -a]*dt[2][barMij][-b, -k])/(4*r^3) - 
 (9*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][j, -a]*dt[2][barMij][-b, -k])/(4*r^3) - 
 (2*Metricdelta[i, j]*ni[a]*ni[b]*dt[2][barMij][-a, k]*dt[2][barMij][-b, -k])/r^2 + 
 (5*ni[a]*ni[b]*ni[i]*ni[j]*dt[2][barMij][-a, k]*dt[2][barMij][-b, -k])/r^2 + (7*barMij[j, a]*dt[2][barMij][i, -a])/(6*r^4) + 
 (dt[1][barMij][j, a]*dt[2][barMij][i, -a])/r^3 - (ni[a]*ni[b]*ni[j]*ni[k]*dt[2][barMij][-b, -k]*dt[2][barMij][i, -a])/
  (2*r^2) - (7*barMij[j, -a]*ni[a]*ni[b]*dt[2][barMij][i, -b])/(6*r^4) - (37*barMij[-a, b]*ni[a]*ni[j]*dt[2][barMij][i, -b])/
  (6*r^4) - (11*ni[a]*ni[j]*dt[1][barMij][-a, b]*dt[2][barMij][i, -b])/(2*r^3) - 
 (ni[a]*ni[b]*dt[1][barMij][j, -a]*dt[2][barMij][i, -b])/r^3 - (ni[a]*ni[j]*dt[2][barMij][-a, -b]*dt[2][barMij][i, b])/r^2 - 
 (29*barMij[-a, -b]*ni[a]*ni[b]*dt[2][barMij][i, j])/(6*r^4) - (2*ni[a]*ni[b]*dt[1][barMij][-a, -b]*dt[2][barMij][i, j])/r^3 + 
 (3*ni[a]*ni[b]*dt[2][barMij][-a, -b]*dt[2][barMij][i, j])/r^2 + 
 (37*barMij[-a, -b]*ni[a]*ni[b]*ni[j]*ni[k]*dt[2][barMij][i, -k])/(4*r^4) + 
 (9*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][-a, -b]*dt[2][barMij][i, -k])/(2*r^3) + 
 (7*barMij[i, a]*dt[2][barMij][j, -a])/(6*r^4) + (dt[1][barMij][i, a]*dt[2][barMij][j, -a])/r^3 - 
 (ni[a]*ni[b]*ni[i]*ni[k]*dt[2][barMij][-b, -k]*dt[2][barMij][j, -a])/(2*r^2) + 
 (2*dt[2][barMij][i, a]*dt[2][barMij][j, -a])/r^2 - (7*barMij[i, -a]*ni[a]*ni[b]*dt[2][barMij][j, -b])/(6*r^4) - 
 (37*barMij[-a, b]*ni[a]*ni[i]*dt[2][barMij][j, -b])/(6*r^4) - (11*ni[a]*ni[i]*dt[1][barMij][-a, b]*dt[2][barMij][j, -b])/
  (2*r^3) - (ni[a]*ni[b]*dt[1][barMij][i, -a]*dt[2][barMij][j, -b])/r^3 - 
 (2*ni[a]*ni[b]*dt[2][barMij][i, -a]*dt[2][barMij][j, -b])/r^2 - (ni[a]*ni[i]*dt[2][barMij][-a, -b]*dt[2][barMij][j, b])/r^2 + 
 (37*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*dt[2][barMij][j, -k])/(4*r^4) + 
 (9*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][-a, -b]*dt[2][barMij][j, -k])/(2*r^3) - 
 (11*barMij[-a, -b]*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[2][barMij][-k, -l])/(2*r^4) - 
 (16*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[2][barMij][-k, -l])/r^4 + 
 (9*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[2][barMij][-k, -l])/(4*r^3) - 
 (27*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[2][barMij][-k, -l])/(2*r^3) + 
 (Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[2][barMij][-k, -l])/r^2 - 
 (9*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[2][barMij][-k, -l])/(4*r^2) - 
 (5*barMij[a, b]*Metricdelta[i, j]*dt[3][barMij][-a, -b])/(6*r^3) - (barMij[j, b]*ni[a]*ni[i]*dt[3][barMij][-a, -b])/(2*r^3) - 
 (barMij[i, b]*ni[a]*ni[j]*dt[3][barMij][-a, -b])/(2*r^3) - (barMij[a, b]*ni[i]*ni[j]*dt[3][barMij][-a, -b])/(2*r^3) - 
 (7*Metricdelta[i, j]*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(10*r^2) - 
 (43*ni[i]*ni[j]*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(30*r^2) - (ni[a]*ni[j]*dt[1][barMij][i, b]*dt[3][barMij][-a, -b])/
  (5*r^2) + (37*ni[a]*ni[b]*dt[1][barMij][i, j]*dt[3][barMij][-a, -b])/(30*r^2) - 
 (ni[a]*ni[i]*dt[1][barMij][j, b]*dt[3][barMij][-a, -b])/(5*r^2) + 
 (289*Metricdelta[i, j]*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(315*r) - 
 (119*ni[i]*ni[j]*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(90*r) + 
 (31*ni[a]*ni[j]*dt[2][barMij][i, b]*dt[3][barMij][-a, -b])/(45*r) + 
 (91*ni[a]*ni[b]*dt[2][barMij][i, j]*dt[3][barMij][-a, -b])/(90*r) + 
 (31*ni[a]*ni[i]*dt[2][barMij][j, b]*dt[3][barMij][-a, -b])/(45*r) + 
 (5*barMij[-a, k]*Metricdelta[i, j]*ni[a]*ni[b]*dt[3][barMij][-b, -k])/r^3 + 
 (4*barMij[-a, k]*ni[a]*ni[b]*ni[i]*ni[j]*dt[3][barMij][-b, -k])/r^3 + 
 (barMij[j, -a]*ni[a]*ni[b]*ni[i]*ni[k]*dt[3][barMij][-b, -k])/(2*r^3) + 
 (barMij[i, -a]*ni[a]*ni[b]*ni[j]*ni[k]*dt[3][barMij][-b, -k])/(2*r^3) + 
 (19*Metricdelta[i, j]*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[3][barMij][-b, -k])/(5*r^2) + 
 (77*ni[a]*ni[b]*ni[i]*ni[j]*dt[1][barMij][-a, k]*dt[3][barMij][-b, -k])/(15*r^2) - 
 (19*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][i, -a]*dt[3][barMij][-b, -k])/(15*r^2) - 
 (19*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][j, -a]*dt[3][barMij][-b, -k])/(15*r^2) + 
 (46*Metricdelta[i, j]*ni[a]*ni[b]*dt[2][barMij][-a, k]*dt[3][barMij][-b, -k])/(45*r) + 
 (37*ni[a]*ni[b]*ni[i]*ni[j]*dt[2][barMij][-a, k]*dt[3][barMij][-b, -k])/(15*r) - 
 (3*ni[a]*ni[b]*ni[j]*ni[k]*dt[2][barMij][i, -a]*dt[3][barMij][-b, -k])/(5*r) - 
 (3*ni[a]*ni[b]*ni[i]*ni[k]*dt[2][barMij][j, -a]*dt[3][barMij][-b, -k])/(5*r) + (barMij[j, a]*dt[3][barMij][i, -a])/r^3 + 
 (14*dt[1][barMij][j, a]*dt[3][barMij][i, -a])/(15*r^2) + (179*dt[2][barMij][j, a]*dt[3][barMij][i, -a])/(315*r) - 
 (barMij[j, -a]*ni[a]*ni[b]*dt[3][barMij][i, -b])/r^3 - (5*barMij[-a, b]*ni[a]*ni[j]*dt[3][barMij][i, -b])/r^3 - 
 (31*ni[a]*ni[j]*dt[1][barMij][-a, b]*dt[3][barMij][i, -b])/(5*r^2) + 
 (22*ni[a]*ni[b]*dt[1][barMij][j, -a]*dt[3][barMij][i, -b])/(15*r^2) - 
 (104*ni[a]*ni[j]*dt[2][barMij][-a, b]*dt[3][barMij][i, -b])/(45*r) + 
 (31*ni[a]*ni[b]*dt[2][barMij][j, -a]*dt[3][barMij][i, -b])/(45*r) - (9*barMij[-a, -b]*ni[a]*ni[b]*dt[3][barMij][i, j])/
  (2*r^3) - (113*ni[a]*ni[b]*dt[1][barMij][-a, -b]*dt[3][barMij][i, j])/(30*r^2) + 
 (91*ni[a]*ni[b]*dt[2][barMij][-a, -b]*dt[3][barMij][i, j])/(90*r) + 
 (29*barMij[-a, -b]*ni[a]*ni[b]*ni[j]*ni[k]*dt[3][barMij][i, -k])/(4*r^3) + 
 (71*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][-a, -b]*dt[3][barMij][i, -k])/(15*r^2) + 
 (9*ni[a]*ni[b]*ni[j]*ni[k]*dt[2][barMij][-a, -b]*dt[3][barMij][i, -k])/(10*r) + (barMij[i, a]*dt[3][barMij][j, -a])/r^3 + 
 (14*dt[1][barMij][i, a]*dt[3][barMij][j, -a])/(15*r^2) + (179*dt[2][barMij][i, a]*dt[3][barMij][j, -a])/(315*r) - 
 (barMij[i, -a]*ni[a]*ni[b]*dt[3][barMij][j, -b])/r^3 - (5*barMij[-a, b]*ni[a]*ni[i]*dt[3][barMij][j, -b])/r^3 - 
 (31*ni[a]*ni[i]*dt[1][barMij][-a, b]*dt[3][barMij][j, -b])/(5*r^2) + 
 (22*ni[a]*ni[b]*dt[1][barMij][i, -a]*dt[3][barMij][j, -b])/(15*r^2) - 
 (104*ni[a]*ni[i]*dt[2][barMij][-a, b]*dt[3][barMij][j, -b])/(45*r) + 
 (31*ni[a]*ni[b]*dt[2][barMij][i, -a]*dt[3][barMij][j, -b])/(45*r) + 
 (29*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*dt[3][barMij][j, -k])/(4*r^3) + 
 (71*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][-a, -b]*dt[3][barMij][j, -k])/(15*r^2) + 
 (9*ni[a]*ni[b]*ni[i]*ni[k]*dt[2][barMij][-a, -b]*dt[3][barMij][j, -k])/(10*r) - 
 (13*barMij[-a, -b]*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[3][barMij][-k, -l])/(2*r^3) - 
 (7*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[3][barMij][-k, -l])/(2*r^3) - 
 (173*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[3][barMij][-k, -l])/(60*r^2) - 
 (49*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[3][barMij][-k, -l])/(20*r^2) - 
 (3*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[3][barMij][-k, -l])/(10*r) - 
 (37*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[2][barMij][-a, -b]*dt[3][barMij][-k, -l])/(60*r) - 
 (3*barMij[a, b]*Metricdelta[i, j]*dt[4][barMij][-a, -b])/(5*r^2) + (barMij[i, j]*ni[a]*ni[b]*dt[4][barMij][-a, -b])/
  (30*r^2) - (barMij[j, b]*ni[a]*ni[i]*dt[4][barMij][-a, -b])/(10*r^2) - (barMij[i, b]*ni[a]*ni[j]*dt[4][barMij][-a, -b])/
  (10*r^2) - (2*barMij[a, b]*ni[i]*ni[j]*dt[4][barMij][-a, -b])/(15*r^2) + 
 (452*Metricdelta[i, j]*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(315*r) - 
 (31*ni[i]*ni[j]*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(90*r) - (ni[a]*ni[j]*dt[1][barMij][i, b]*dt[4][barMij][-a, -b])/
  (45*r) + (29*ni[a]*ni[b]*dt[1][barMij][i, j]*dt[4][barMij][-a, -b])/(90*r) - 
 (ni[a]*ni[i]*dt[1][barMij][j, b]*dt[4][barMij][-a, -b])/(45*r) + 
 (12*barMij[-a, k]*Metricdelta[i, j]*ni[a]*ni[b]*dt[4][barMij][-b, -k])/(5*r^2) + 
 (11*barMij[-a, k]*ni[a]*ni[b]*ni[i]*ni[j]*dt[4][barMij][-b, -k])/(15*r^2) + 
 (barMij[j, -a]*ni[a]*ni[b]*ni[i]*ni[k]*dt[4][barMij][-b, -k])/(30*r^2) + 
 (barMij[i, -a]*ni[a]*ni[b]*ni[j]*ni[k]*dt[4][barMij][-b, -k])/(30*r^2) + 
 (74*Metricdelta[i, j]*ni[a]*ni[b]*dt[1][barMij][-a, k]*dt[4][barMij][-b, -k])/(45*r) + 
 (8*ni[a]*ni[b]*ni[i]*ni[j]*dt[1][barMij][-a, k]*dt[4][barMij][-b, -k])/(15*r) - 
 (3*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][i, -a]*dt[4][barMij][-b, -k])/(20*r) - 
 (3*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][j, -a]*dt[4][barMij][-b, -k])/(20*r) + 
 (19*barMij[j, a]*dt[4][barMij][i, -a])/(30*r^2) + (106*dt[1][barMij][j, a]*dt[4][barMij][i, -a])/(315*r) + 
 (17*barMij[j, -a]*ni[a]*ni[b]*dt[4][barMij][i, -b])/(30*r^2) - (31*barMij[-a, b]*ni[a]*ni[j]*dt[4][barMij][i, -b])/(10*r^2) - 
 (227*ni[a]*ni[j]*dt[1][barMij][-a, b]*dt[4][barMij][i, -b])/(90*r) + 
 (44*ni[a]*ni[b]*dt[1][barMij][j, -a]*dt[4][barMij][i, -b])/(45*r) + (barMij[-a, -b]*ni[a]*ni[b]*dt[4][barMij][i, j])/
  (30*r^2) - (8*ni[a]*ni[b]*dt[1][barMij][-a, -b]*dt[4][barMij][i, j])/(45*r) + 
 (23*barMij[-a, -b]*ni[a]*ni[b]*ni[j]*ni[k]*dt[4][barMij][i, -k])/(15*r^2) + 
 (3*ni[a]*ni[b]*ni[j]*ni[k]*dt[1][barMij][-a, -b]*dt[4][barMij][i, -k])/(5*r) + 
 (19*barMij[i, a]*dt[4][barMij][j, -a])/(30*r^2) + (106*dt[1][barMij][i, a]*dt[4][barMij][j, -a])/(315*r) + 
 (17*barMij[i, -a]*ni[a]*ni[b]*dt[4][barMij][j, -b])/(30*r^2) - (31*barMij[-a, b]*ni[a]*ni[i]*dt[4][barMij][j, -b])/(10*r^2) - 
 (227*ni[a]*ni[i]*dt[1][barMij][-a, b]*dt[4][barMij][j, -b])/(90*r) + 
 (44*ni[a]*ni[b]*dt[1][barMij][i, -a]*dt[4][barMij][j, -b])/(45*r) + 
 (23*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*dt[4][barMij][j, -k])/(15*r^2) + 
 (3*ni[a]*ni[b]*ni[i]*ni[k]*dt[1][barMij][-a, -b]*dt[4][barMij][j, -k])/(5*r) - 
 (89*barMij[-a, -b]*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[4][barMij][-k, -l])/(60*r^2) - 
 (7*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[4][barMij][-k, -l])/(20*r^2) - 
 (9*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[4][barMij][-k, -l])/(20*r) - 
 (2*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[1][barMij][-a, -b]*dt[4][barMij][-k, -l])/(15*r) + 
 (163*barMij[a, b]*Metricdelta[i, j]*dt[5][barMij][-a, -b])/(315*r) + (barMij[i, j]*ni[a]*ni[b]*dt[5][barMij][-a, -b])/
  (90*r) - (barMij[j, b]*ni[a]*ni[i]*dt[5][barMij][-a, -b])/(90*r) - (barMij[i, b]*ni[a]*ni[j]*dt[5][barMij][-a, -b])/(90*r) - 
 (barMij[a, b]*ni[i]*ni[j]*dt[5][barMij][-a, -b])/(45*r) + 
 (28*barMij[-a, k]*Metricdelta[i, j]*ni[a]*ni[b]*dt[5][barMij][-b, -k])/(45*r) + 
 (barMij[-a, k]*ni[a]*ni[b]*ni[i]*ni[j]*dt[5][barMij][-b, -k])/(15*r) - (73*barMij[j, a]*dt[5][barMij][i, -a])/(315*r) + 
 (13*barMij[j, -a]*ni[a]*ni[b]*dt[5][barMij][i, -b])/(45*r) - (41*barMij[-a, b]*ni[a]*ni[j]*dt[5][barMij][i, -b])/(45*r) + 
 (barMij[-a, -b]*ni[a]*ni[b]*dt[5][barMij][i, j])/(9*r) + (3*barMij[-a, -b]*ni[a]*ni[b]*ni[j]*ni[k]*dt[5][barMij][i, -k])/
  (20*r) - (73*barMij[i, a]*dt[5][barMij][j, -a])/(315*r) + (13*barMij[i, -a]*ni[a]*ni[b]*dt[5][barMij][j, -b])/(45*r) - 
 (41*barMij[-a, b]*ni[a]*ni[i]*dt[5][barMij][j, -b])/(45*r) + (3*barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[k]*dt[5][barMij][j, -k])/
  (20*r) - (3*barMij[-a, -b]*Metricdelta[i, j]*ni[a]*ni[b]*ni[k]*ni[l]*dt[5][barMij][-k, -l])/(20*r) - 
 (barMij[-a, -b]*ni[a]*ni[b]*ni[i]*ni[j]*ni[k]*ni[l]*dt[5][barMij][-k, -l])/(60*r)


==> anc/sources.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to  "Gravitational-wave tails of memory " (David Trestini, Luc Blanchet)*)


(* ::Subtitle:: *)
(*Expression of the cubic sources in the radiative construction*)


(* ::Text:: *)
(*Here, we give the cubic source pseudotensor associated to the cubic MxMijxMij interaction, as defined in Eq. 3.10. We give it as a 3+1 projection, where Lambda00MxMijxMij is the time-time component,  Lambda0iMxMijxMij is the time-space part and LambdaijMxMijxMij is the space-space part of the pseudotensor. We also give the equivalent sources for two other cubic interactions, MxMxMij and MxSixMij. *)
(**)
(*Note that these sources are associated the radiative construction and are given in terms of the radiative coordinates (unlike other computations, where the harmonic construction is used).*)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*Time indices are designated as 0, and the only two possible free spatial indices are i and j, and are always upstairs. All other indices are dummy indices, and are downstairs when there is a minus sign in from, and upstairs otherwise (convention of the xTensor library).*)
(**)
(*Log[x] is the natural logarithm of x*)
(*r0 is the regularization constant associated to the finite part operator in the radiative construction.*)
(*G is the Newton's constant of gravity, and c is the speed of light*)
(*t is the time coordinate  and r is the radial coordinate (in radiative coordinates)*)
(**)
(*STFnL[a1, a2, ..., aN] is the symmetric trace-free part of the product of N unit 3-vectors (with the indices "a1", "a2", ..., "aN") pointing from the origin towards the field point, and defined in Footnote 1.*)
(*Metricdelta[a,b] is the two-index three-dimensional Kronecker symbol with indices "a" and "b"*)
(**)
(*M is the constant ADM mass, and SiVertBarj[a, b] is related to the constant ADM angular moment, and is defined in the Section III.A , right after Eq. 3.1, with index "a" before the vertical bar, and index "b" after. *)
(**)
(*barMij[a,b] is the canonical mass quadrupole moment associated to the radiative construction, defined by Eq. 2.4, with the two indices "a" and "b". Its N-th time derivative is denoted dt[N][barMij][a,b]. It is assumed to be evaluated at retarded time u = t - r, except when it is inside a head of IntegralOverQm or Antiderivative (introduced here-after).*)
(**)
(*Antiderivative[F], where F is some expression depending on barMij, is the antiderivative of F that cancels at negative infinity. More precisely, it is the integral over the variable s, spanning from 0 to positive infinity, of F(t-r-s). This type of term is illustrated by Eq. 3.13b.*)
(**)
(*IntegralOverBarQm[m][F], where F is some expression depending on barMij, is the integral over the variable  x, spanning from 1 to positive infinity, of Qbar[m](x,r) F(t-rx), where Qbar[m](x,r) is defined in Eq. 3.4. This type of term is illustrated by Eq. 3.12 and Eq. 3.13a.*)


(* ::Section:: *)
(*Formatting (for elegant display when using Mathematica)*)


(* ::Text:: *)
(*This section should be run so as to have an elegant and clear display when using Mathematica . It is however not necessary, as all notations are explained in the previous section . In our formatting, we display all indices downstairs, since they are space indices and their covariance is unimportant .*)


Format[dt[N_][barMij][L__]]:= StringReplace["\!\(\*SubsuperscriptBox[OverscriptBox[\(M\), \(_\)], \(Indices\), \((Number)\)]\)", {"Number"-> ToString[N, StandardForm],"Indices"-> ToString[Times@@(Flatten[{L}]/. Times[any_,-1]:> any), StandardForm]}]


Format[barMij[L__]]:= StringReplace["\!\(\*SubscriptBox[OverscriptBox[\(M\), \(_\)], \(Indices\)]\)", "Indices"-> ToString[Times@@(Flatten[{L}]/. Times[any_,-1]:> any), StandardForm]]


Format[SiVerticalBarj[i_,j_]]:= StringReplace["\!\(\*SubscriptBox[\(S\), \(IndexI | IndexJ\)]\)", {"IndexI"-> ToString[i/. Times[any_,-1]:> any, StandardForm],"IndexJ"-> ToString[j/. Times[any_,-1]:> any, StandardForm]}]


Format[Metricdelta[i_,j_]]:= StringReplace["\!\(\*SubscriptBox[\(\[Delta]\), \(IndexI\\\ IndexJ\)]\)", {"IndexI"-> ToString[i/. Times[any_,-1]:> any, StandardForm],"IndexJ"-> ToString[j/. Times[any_,-1]:> any, StandardForm]}]


Format[STFnL[L__]]:=StringReplace["\!\(\*SubscriptBox[OverscriptBox[\(n\), \(^\)], \(Indices\)]\)", "Indices"-> ToString[Times@@(Flatten[{L}]/. Times[any_,-1]:> any), StandardForm]]


Format[IntegralOverBarQm[m_][expr_]]:= StringReplace["\!\(\*SuperscriptBox[SubscriptBox[\(\[Integral]\), \(1\)], \(\[Infinity]\)]\)dx \!\(\*SubscriptBox[OverscriptBox[\(Q\), \(_\)], \(IndexForQ\)]\)(x,r){Expression}(t-rx)", {"IndexForQ"-> ToString[m, StandardForm],"Expression"-> ToString[expr, StandardForm]}]


Format[Antiderivative[expr_]]:= StringReplace["\!\(\*SuperscriptBox[SubscriptBox[\(\[Integral]\), \(0\)], \(\[Infinity]\)]\)d\[Tau]{Expression}(t-r-\[Tau])", {"Expression"-> ToString[expr, StandardForm]}]


(* ::Section:: *)
(*Cubic source associated to the mass-mass-quadrupole interaction (tails-of-tails)*)


Lambda00MxMxMij = (-516*G^3*M^2*barMij[a, b]*STFnL[-a, -b])/(c^6*r^7) + (96*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]])/(c^10*r^3) + (32*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[0][dt[6][barMij][-a, -b]])/(3*c^12*r) + 
 (96*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]])/(c^10*r^3) + (432*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(5*c^11*r^2) - (96*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[1][dt[6][barMij][-a, -b]])/(5*c^12*r) - 
 (48*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]])/(c^11*r^2) + (64*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[2][dt[6][barMij][-a, -b]])/(3*c^12*r) + (168*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(5*c^11*r^2) - 
 (64*G^3*M^2*STFnL[a, b]*IntegralOverBarQm[3][dt[6][barMij][-a, -b]])/(5*c^12*r) - (1512*G^3*M^2*STFnL[a, b]*dt[1][barMij][-a, -b])/(5*c^7*r^6) - (452*G^3*M^2*STFnL[a, b]*dt[2][barMij][-a, -b])/(5*c^8*r^5) - (1432*G^3*M^2*STFnL[a, b]*dt[3][barMij][-a, -b])/(15*c^9*r^4) - 
 (20*G^3*M^2*STFnL[a, b]*dt[4][barMij][-a, -b])/(3*c^10*r^3) - (32*G^3*M^2*STFnL[a, b]*dt[5][barMij][-a, -b])/(3*c^11*r^2)


Lambda0iMxMxMij = (-36*G^3*M^2*barMij[i, -a]*STFnL[a])/(5*c^6*r^7) + (32*G^3*M^2*barMij[a, b]*STFnL[i, -a, -b])/(c^6*r^7) + (128*G^3*M^2*STFnL[i, -a, -b]*IntegralOverBarQm[0][dt[4][barMij][a, b]])/(c^10*r^3) + (96*G^3*M^2*STFnL[a]*IntegralOverBarQm[0][dt[4][barMij][i, -a]])/(5*c^10*r^3) - 
 (32*G^3*M^2*STFnL[i, -a, -b]*IntegralOverBarQm[0][dt[5][barMij][a, b]])/(3*c^11*r^2) + (192*G^3*M^2*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][i, -a]])/(5*c^11*r^2) - (32*G^3*M^2*STFnL[a]*IntegralOverBarQm[0][dt[6][barMij][i, -a]])/(3*c^12*r) - 
 (32*G^3*M^2*STFnL[i, -a, -b]*IntegralOverBarQm[1][dt[4][barMij][a, b]])/(c^10*r^3) + (96*G^3*M^2*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][i, -a]])/(5*c^10*r^3) + (32*G^3*M^2*STFnL[i, -a, -b]*IntegralOverBarQm[1][dt[5][barMij][a, b]])/(c^11*r^2) - 
 (16*G^3*M^2*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][i, -a]])/(5*c^11*r^2) + (32*G^3*M^2*STFnL[a]*IntegralOverBarQm[1][dt[6][barMij][i, -a]])/(c^12*r) + (8*G^3*M^2*STFnL[i, -a, -b]*IntegralOverBarQm[2][dt[5][barMij][a, b]])/(3*c^11*r^2) + 
 (112*G^3*M^2*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][i, -a]])/(5*c^11*r^2) - (64*G^3*M^2*STFnL[a]*IntegralOverBarQm[2][dt[6][barMij][i, -a]])/(3*c^12*r) + (36*G^3*M^2*STFnL[i, -a, -b]*dt[1][barMij][a, b])/(c^7*r^6) - (408*G^3*M^2*STFnL[a]*dt[1][barMij][i, -a])/(5*c^7*r^6) + 
 (92*G^3*M^2*STFnL[i, -a, -b]*dt[2][barMij][a, b])/(5*c^8*r^5) - (1206*G^3*M^2*STFnL[a]*dt[2][barMij][i, -a])/(25*c^8*r^5) - (1384*G^3*M^2*STFnL[i, -a, -b]*dt[3][barMij][a, b])/(15*c^9*r^4) - (566*G^3*M^2*STFnL[a]*dt[3][barMij][i, -a])/(25*c^9*r^4) + 
 (98*G^3*M^2*STFnL[i, -a, -b]*dt[4][barMij][a, b])/(5*c^10*r^3) - (3182*G^3*M^2*STFnL[a]*dt[4][barMij][i, -a])/(75*c^10*r^3)


LambdaijMxMxMij = (32*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]])/(c^11*r^2) + (16*G^3*M^2*IntegralOverBarQm[0][dt[5][barMij][i, j]])/(c^11*r^2) + (32*G^3*M^2*IntegralOverBarQm[0][dt[6][barMij][i, j]])/(c^12*r) - 
 (208*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(7*c^11*r^2) - (32*G^3*M^2*STFnL[i, j, -a, -b]*IntegralOverBarQm[1][dt[5][barMij][a, b]])/(5*c^11*r^2) + (1056*G^3*M^2*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][i, -a]])/(35*c^11*r^2) + 
 (512*G^3*M^2*IntegralOverBarQm[1][dt[5][barMij][i, j]])/(25*c^11*r^2) + (1056*G^3*M^2*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][j, -a]])/(35*c^11*r^2) - (32*G^3*M^2*IntegralOverBarQm[1][dt[6][barMij][i, j]])/(c^12*r) - 
 (32*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(7*c^10*r^3) - (32*G^3*M^2*STFnL[i, j, -a, -b]*IntegralOverBarQm[2][dt[4][barMij][a, b]])/(c^10*r^3) + (48*G^3*M^2*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][i, -a]])/(7*c^10*r^3) + 
 (32*G^3*M^2*IntegralOverBarQm[2][dt[4][barMij][i, j]])/(5*c^10*r^3) + (48*G^3*M^2*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][j, -a]])/(7*c^10*r^3) + (24*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(7*c^11*r^2) - 
 (48*G^3*M^2*STFnL[i, j, -a, -b]*IntegralOverBarQm[3][dt[5][barMij][a, b]])/(5*c^11*r^2) - (96*G^3*M^2*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][i, -a]])/(35*c^11*r^2) - (32*G^3*M^2*IntegralOverBarQm[3][dt[5][barMij][i, j]])/(25*c^11*r^2) - 
 (96*G^3*M^2*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][j, -a]])/(35*c^11*r^2) - (12*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*dt[1][barMij][-a, -b])/(35*c^7*r^6) + (209*G^3*M^2*STFnL[i, j, -a, -b]*dt[1][barMij][a, b])/(c^7*r^6) - (108*G^3*M^2*STFnL[j, a]*dt[1][barMij][i, -a])/(35*c^7*r^6) - 
 (108*G^3*M^2*STFnL[i, a]*dt[1][barMij][j, -a])/(35*c^7*r^6) + (788*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*dt[2][barMij][-a, -b])/(35*c^8*r^5) + (19*G^3*M^2*STFnL[i, j, -a, -b]*dt[2][barMij][a, b])/(c^8*r^5) - (888*G^3*M^2*STFnL[j, a]*dt[2][barMij][i, -a])/(35*c^8*r^5) - 
 (12*G^3*M^2*dt[2][barMij][i, j])/(c^8*r^5) - (888*G^3*M^2*STFnL[i, a]*dt[2][barMij][j, -a])/(35*c^8*r^5) + (1608*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*dt[3][barMij][-a, -b])/(35*c^9*r^4) - (142*G^3*M^2*STFnL[i, j, -a, -b]*dt[3][barMij][a, b])/(5*c^9*r^4) - 
 (1502*G^3*M^2*STFnL[j, a]*dt[3][barMij][i, -a])/(35*c^9*r^4) - (524*G^3*M^2*dt[3][barMij][i, j])/(75*c^9*r^4) - (1502*G^3*M^2*STFnL[i, a]*dt[3][barMij][j, -a])/(35*c^9*r^4) - (80*G^3*M^2*Metricdelta[i, j]*STFnL[a, b]*dt[4][barMij][-a, -b])/(3*c^10*r^3) - 
 (161*G^3*M^2*STFnL[i, j, -a, -b]*dt[4][barMij][a, b])/(15*c^10*r^3) + (22*G^3*M^2*STFnL[j, a]*dt[4][barMij][i, -a])/(5*c^10*r^3) - (464*G^3*M^2*dt[4][barMij][i, j])/(75*c^10*r^3) + (22*G^3*M^2*STFnL[i, a]*dt[4][barMij][j, -a])/(5*c^10*r^3) - (32*G^3*M^2*dt[5][barMij][i, j])/(c^11*r^2)


(* ::Section:: *)
(*Cubic source associated to the MxSixMij interaction*)


Lambda00MxSixMij =(-384*G^2*M*barMij[a, b]*SiVerticalBarj[-b, -k]*STFnL[-a, k])/(c^2*r^8) + (128*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-b, -k]])/(3*c^7*r^3) + (176*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-b, -k]])/(c^6*r^4) - 
 (32*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-b, -k]])/(3*c^7*r^3) - (24*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[1][barMij][-b, -k])/(c^3*r^7) - (1312*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[2][barMij][-b, -k])/(5*c^4*r^6) - 
 (392*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[3][barMij][-b, -k])/(5*c^5*r^5) - (1768*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[4][barMij][-b, -k])/(15*c^6*r^4) - (44*G^2*M*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[5][barMij][-b, -k])/(3*c^7*r^3)


Lambda0iMxSixMij = (-48*G^2*M*barMij[i, b]*SiVerticalBarj[-a, -b]*STFnL[a])/(5*c^2*r^8) + (48*G^2*M*barMij[-a, b]*SiVerticalBarj[i, -b]*STFnL[a])/(c^2*r^8) - (36*G^2*M*barMij[a, b]*SiVerticalBarj[i, k]*STFnL[-a, -b, -k])/(c^2*r^8) + (168*G^2*M*barMij[a, b]*SiVerticalBarj[-a, k]*STFnL[i, -b, -k])/(c^2*r^8) - 
 (240*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[4][barMij][b, k]])/(c^6*r^4) + (176*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(25*c^7*r^3) - 
 (48*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][-a, k]])/(c^7*r^3) - (32*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][b, k]])/(5*c^7*r^3) - 
 (32*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][i, -b]])/(5*c^7*r^3) - (96*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(5*c^6*r^4) - 
 (96*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][-a, k]])/(c^6*r^4) + (64*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][b, k]])/(c^6*r^4) + 
 (96*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][i, -b]])/(5*c^6*r^4) - (96*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(25*c^7*r^3) - 
 (48*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][b, k]])/(5*c^7*r^3) + (888*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*dt[1][barMij][-a, -b])/(25*c^3*r^7) + (734*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*dt[1][barMij][-a, k])/(5*c^3*r^7) - 
 (429*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*dt[1][barMij][b, k])/(5*c^3*r^7) + (816*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*dt[1][barMij][i, -b])/(25*c^3*r^7) - (1592*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*dt[2][barMij][-a, -b])/(25*c^4*r^6) + 
 (244*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*dt[2][barMij][-a, k])/(5*c^4*r^6) - (64*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*dt[2][barMij][b, k])/(5*c^4*r^6) + (1456*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*dt[2][barMij][i, -b])/(25*c^4*r^6) - 
 (1822*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*dt[3][barMij][-a, -b])/(25*c^5*r^5) + (232*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*dt[3][barMij][-a, k])/(5*c^5*r^5) + (164*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*dt[3][barMij][b, k])/(c^5*r^5) + 
 (908*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*dt[3][barMij][i, -b])/(25*c^5*r^5) - (518*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*dt[4][barMij][-a, -b])/(25*c^6*r^4) + (1022*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*dt[4][barMij][-a, k])/(15*c^6*r^4) - 
 (341*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*dt[4][barMij][b, k])/(15*c^6*r^4) + (216*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*dt[4][barMij][i, -b])/(25*c^6*r^4) - (46*G^2*M*SiVerticalBarj[i, b]*STFnL[a]*dt[5][barMij][-a, -b])/(15*c^7*r^3) + 
 (12*G^2*M*SiVerticalBarj[a, b]*STFnL[i, -b, -k]*dt[5][barMij][-a, k])/(c^7*r^3) - (5*G^2*M*SiVerticalBarj[i, a]*STFnL[-a, -b, -k]*dt[5][barMij][b, k])/(3*c^7*r^3) - (76*G^2*M*SiVerticalBarj[-a, b]*STFnL[a]*dt[5][barMij][i, -b])/(15*c^7*r^3)


LambdaijMxSixMij = (-32*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]])/(21*c^7*r^3) - (32*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]])/(21*c^7*r^3) - 
 (32*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][-a, k]])/(c^7*r^3) + (992*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-b, -k]])/(21*c^7*r^3) + 
 (16*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][b, k]])/(c^7*r^3) + (16*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][b, k]])/(c^7*r^3) - 
 (16*G^2*M*SiVerticalBarj[j, a]*IntegralOverBarQm[0][dt[5][barMij][i, -a]])/(15*c^7*r^3) - (1024*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, -b]])/(21*c^7*r^3) - 
 (304*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*IntegralOverBarQm[0][dt[5][barMij][i, -b]])/(7*c^7*r^3) - (16*G^2*M*SiVerticalBarj[i, a]*IntegralOverBarQm[0][dt[5][barMij][j, -a]])/(15*c^7*r^3) - 
 (1024*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][j, -b]])/(21*c^7*r^3) - (304*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*IntegralOverBarQm[0][dt[5][barMij][j, -b]])/(7*c^7*r^3) - 
 (32*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]])/(7*c^6*r^4) - (32*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]])/(7*c^6*r^4) - 
 (96*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][-a, k]])/(c^6*r^4) - (16*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-b, -k]])/(7*c^6*r^4) + 
 (48*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][b, k]])/(c^6*r^4) + (48*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][b, k]])/(c^6*r^4) - 
 (16*G^2*M*SiVerticalBarj[j, a]*IntegralOverBarQm[1][dt[4][barMij][i, -a]])/(5*c^6*r^4) - (16*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, -b]])/(7*c^6*r^4) + 
 (96*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*IntegralOverBarQm[1][dt[4][barMij][i, -b]])/(7*c^6*r^4) - (16*G^2*M*SiVerticalBarj[i, a]*IntegralOverBarQm[1][dt[4][barMij][j, -a]])/(5*c^6*r^4) - 
 (16*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][j, -b]])/(7*c^6*r^4) + (96*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*IntegralOverBarQm[1][dt[4][barMij][j, -b]])/(7*c^6*r^4) - 
 (64*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]])/(21*c^7*r^3) - (64*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]])/(21*c^7*r^3) - 
 (64*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][-a, k]])/(c^7*r^3) - (32*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-b, -k]])/(21*c^7*r^3) + 
 (32*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][b, k]])/(c^7*r^3) + (32*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][b, k]])/(c^7*r^3) - 
 (32*G^2*M*SiVerticalBarj[j, a]*IntegralOverBarQm[2][dt[5][barMij][i, -a]])/(15*c^7*r^3) - (32*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, -b]])/(21*c^7*r^3) + 
 (64*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*IntegralOverBarQm[2][dt[5][barMij][i, -b]])/(7*c^7*r^3) - (32*G^2*M*SiVerticalBarj[i, a]*IntegralOverBarQm[2][dt[5][barMij][j, -a]])/(15*c^7*r^3) - 
 (32*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][j, -b]])/(21*c^7*r^3) + (64*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*IntegralOverBarQm[2][dt[5][barMij][j, -b]])/(7*c^7*r^3) + (94*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*dt[1][barMij][-a, -b])/(7*c^3*r^7) + 
 (94*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*dt[1][barMij][-a, -b])/(7*c^3*r^7) + (48*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*dt[1][barMij][-a, k])/(c^3*r^7) - (188*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[1][barMij][-b, -k])/(7*c^3*r^7) - 
 (27*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*dt[1][barMij][b, k])/(c^3*r^7) - (27*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*dt[1][barMij][b, k])/(c^3*r^7) + (16*G^2*M*SiVerticalBarj[j, a]*dt[1][barMij][i, -a])/(5*c^3*r^7) + 
 (2*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*dt[1][barMij][i, -b])/(7*c^3*r^7) - (6*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*dt[1][barMij][i, -b])/(7*c^3*r^7) + (16*G^2*M*SiVerticalBarj[i, a]*dt[1][barMij][j, -a])/(5*c^3*r^7) + 
 (2*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*dt[1][barMij][j, -b])/(7*c^3*r^7) - (6*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*dt[1][barMij][j, -b])/(7*c^3*r^7) + (398*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*dt[2][barMij][-a, -b])/(35*c^4*r^6) + 
 (398*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*dt[2][barMij][-a, -b])/(35*c^4*r^6) + (1494*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*dt[2][barMij][-a, k])/(5*c^4*r^6) - (836*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[2][barMij][-b, -k])/(35*c^4*r^6) - 
 (762*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*dt[2][barMij][b, k])/(5*c^4*r^6) - (762*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*dt[2][barMij][b, k])/(5*c^4*r^6) + (114*G^2*M*SiVerticalBarj[j, a]*dt[2][barMij][i, -a])/(25*c^4*r^6) - 
 (26*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*dt[2][barMij][i, -b])/(35*c^4*r^6) + (186*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*dt[2][barMij][i, -b])/(35*c^4*r^6) + (114*G^2*M*SiVerticalBarj[i, a]*dt[2][barMij][j, -a])/(25*c^4*r^6) - 
 (26*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*dt[2][barMij][j, -b])/(35*c^4*r^6) + (186*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*dt[2][barMij][j, -b])/(35*c^4*r^6) + (8*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*dt[3][barMij][-a, -b])/(35*c^5*r^5) + 
 (8*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*dt[3][barMij][-a, -b])/(35*c^5*r^5) + (754*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*dt[3][barMij][-a, k])/(5*c^5*r^5) - (1776*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[3][barMij][-b, -k])/(35*c^5*r^5) - 
 (417*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*dt[3][barMij][b, k])/(5*c^5*r^5) - (417*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*dt[3][barMij][b, k])/(5*c^5*r^5) - (126*G^2*M*SiVerticalBarj[j, a]*dt[3][barMij][i, -a])/(25*c^5*r^5) + 
 (244*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*dt[3][barMij][i, -b])/(35*c^5*r^5) + (1836*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*dt[3][barMij][i, -b])/(35*c^5*r^5) - (126*G^2*M*SiVerticalBarj[i, a]*dt[3][barMij][j, -a])/(25*c^5*r^5) + 
 (244*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*dt[3][barMij][j, -b])/(35*c^5*r^5) + (1836*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*dt[3][barMij][j, -b])/(35*c^5*r^5) - (202*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*dt[4][barMij][-a, -b])/(105*c^6*r^4) - 
 (202*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*dt[4][barMij][-a, -b])/(105*c^6*r^4) + (148*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*dt[4][barMij][-a, k])/(5*c^6*r^4) - (1472*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[4][barMij][-b, -k])/(21*c^6*r^4) - 
 (109*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*dt[4][barMij][b, k])/(5*c^6*r^4) - (109*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*dt[4][barMij][b, k])/(5*c^6*r^4) - (132*G^2*M*SiVerticalBarj[j, a]*dt[4][barMij][i, -a])/(25*c^6*r^4) + 
 (4078*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*dt[4][barMij][i, -b])/(105*c^6*r^4) + (480*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*dt[4][barMij][i, -b])/(7*c^6*r^4) - (132*G^2*M*SiVerticalBarj[i, a]*dt[4][barMij][j, -a])/(25*c^6*r^4) + 
 (4078*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*dt[4][barMij][j, -b])/(105*c^6*r^4) + (480*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*dt[4][barMij][j, -b])/(7*c^6*r^4) - (32*G^2*M*SiVerticalBarj[j, b]*STFnL[i, a]*dt[5][barMij][-a, -b])/(21*c^7*r^3) - 
 (32*G^2*M*SiVerticalBarj[i, b]*STFnL[j, a]*dt[5][barMij][-a, -b])/(21*c^7*r^3) + (10*G^2*M*SiVerticalBarj[a, b]*STFnL[i, j, -b, -k]*dt[5][barMij][-a, k])/(3*c^7*r^3) - (136*G^2*M*Metricdelta[i, j]*SiVerticalBarj[-a, k]*STFnL[a, b]*dt[5][barMij][-b, -k])/(21*c^7*r^3) - 
 (11*G^2*M*SiVerticalBarj[j, a]*STFnL[i, -a, -b, -k]*dt[5][barMij][b, k])/(3*c^7*r^3) - (11*G^2*M*SiVerticalBarj[i, a]*STFnL[j, -a, -b, -k]*dt[5][barMij][b, k])/(3*c^7*r^3) - (14*G^2*M*SiVerticalBarj[j, a]*dt[5][barMij][i, -a])/(15*c^7*r^3) + 
 (20*G^2*M*SiVerticalBarj[j, -a]*STFnL[a, b]*dt[5][barMij][i, -b])/(21*c^7*r^3) - (22*G^2*M*SiVerticalBarj[-a, b]*STFnL[j, a]*dt[5][barMij][i, -b])/(7*c^7*r^3) - (14*G^2*M*SiVerticalBarj[i, a]*dt[5][barMij][j, -a])/(15*c^7*r^3) + 
 (20*G^2*M*SiVerticalBarj[i, -a]*STFnL[a, b]*dt[5][barMij][j, -b])/(21*c^7*r^3) - (22*G^2*M*SiVerticalBarj[-a, b]*STFnL[i, a]*dt[5][barMij][j, -b])/(7*c^7*r^3)


(* ::Section:: *)
(*Cubic source associated to the MxMijxMij interaction*)


Lambda00MxMijxMij = (12*G^3*M*Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(5*c^11*r^4) - (1608*G^3*M*barMij[-a, -b]*barMij[a, b])/(5*c^6*r^9) - (1080*G^3*M*barMij[-a, k]*barMij[a, b]*STFnL[-b, -k])/(c^6*r^9) - (1092*G^3*M*barMij[a, b]*barMij[k, l]*STFnL[-a, -b, -k, -l])/(c^6*r^9) - 
 (16*G^3*M*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(15*c^12*r^3) + (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(35*c^12*r^3) + (32*G^3*M*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(75*c^14*r) - 
 (192*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(35*c^13*r^2) - (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(245*c^14*r) - 
 (32*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(315*c^14*r) + (1680*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[4][barMij][k, l]])/(c^10*r^5) + 
 (32*G^3*M*IntegralOverBarQm[0][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(75*c^14*r) - (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(245*c^14*r) - 
 (32*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(315*c^14*r) + (32*G^3*M*barMij[a, b]*IntegralOverBarQm[0][dt[6][barMij][-a, -b]])/(15*c^12*r^3) + (64*G^3*M*barMij[a, b]*STFnL[-a, k]*IntegralOverBarQm[0][dt[6][barMij][-b, -k]])/(7*c^12*r^3) + 
 (16*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[6][barMij][k, l]])/(c^12*r^3) - (16*G^3*M*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]])/(5*c^11*r^4) + 
 (768*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(35*c^11*r^4) - (288*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(35*c^12*r^3) - 
 (64*G^3*M*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(25*c^13*r^2) + (768*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(49*c^13*r^2) - 
 (256*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(105*c^13*r^2) + (496*G^3*M*barMij[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(25*c^11*r^4) + 
 (4416*G^3*M*barMij[a, b]*STFnL[-a, k]*IntegralOverBarQm[1][dt[5][barMij][-b, -k]])/(35*c^11*r^4) + (1944*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][k, l]])/(5*c^11*r^4) - 
 (128*G^3*M*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(15*c^12*r^3) + (1312*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(49*c^12*r^3) - 
 (304*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(21*c^12*r^3) + (336*G^3*M*barMij[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(5*c^10*r^5) + (32*G^3*M*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(105*c^14*r) + 
 (144*G^3*M*barMij[a, b]*STFnL[-a, k]*IntegralOverBarQm[2][dt[4][barMij][-b, -k]])/(c^10*r^5) - (192*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(49*c^13*r^2) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(49*c^14*r) + (80*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(21*c^13*r^2) - 
 (16*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(693*c^14*r) - (336*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][k, l]])/(c^10*r^5) + 
 (32*G^3*M*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(105*c^14*r) - (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(49*c^14*r) - 
 (16*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(693*c^14*r) + (64*G^3*M*barMij[a, b]*IntegralOverBarQm[2][dt[6][barMij][-a, -b]])/(15*c^12*r^3) + (128*G^3*M*barMij[a, b]*STFnL[-a, k]*IntegralOverBarQm[2][dt[6][barMij][-b, -k]])/(7*c^12*r^3) + 
 (32*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[6][barMij][k, l]])/(c^12*r^3) - (1728*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(35*c^11*r^4) - 
 (64*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(c^11*r^4) - (1152*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(35*c^12*r^3) + 
 (40*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(3*c^12*r^3) + (224*G^3*M*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(25*c^13*r^2) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(7*c^13*r^2) - (3776*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(495*c^13*r^2) + 
 (504*G^3*M*barMij[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(25*c^11*r^4) + (432*G^3*M*barMij[a, b]*STFnL[-a, k]*IntegralOverBarQm[3][dt[5][barMij][-b, -k]])/(5*c^11*r^4) + (756*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][k, l]])/(5*c^11*r^4) + 
 (21888*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(245*c^12*r^3) - (1676*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(77*c^12*r^3) - 
 (128*G^3*M*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(175*c^14*r) + (2304*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(245*c^13*r^2) + 
 (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(2695*c^14*r) + (80*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(77*c^13*r^2) + 
 (2424*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(5005*c^14*r) - (128*G^3*M*IntegralOverBarQm[4][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(175*c^14*r) + 
 (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(2695*c^14*r) + (2424*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(5005*c^14*r) + 
 (100*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(c^11*r^4) + (80*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(3*c^12*r^3) - 
 (1664*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(49*c^13*r^2) + (4640*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(819*c^13*r^2) - 
 (1840*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(33*c^12*r^3) + (768*G^3*M*STFnL[a, b]*IntegralOverBarQm[6][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(539*c^14*r) - 
 (160*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(33*c^13*r^2) - (8*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(693*c^14*r) + 
 (768*G^3*M*STFnL[a, b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(539*c^14*r) - (8*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(693*c^14*r) + 
 (5320*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(429*c^13*r^2) - (448*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[8][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(1287*c^14*r) - 
 (448*G^3*M*STFnL[a, b, k, l]*IntegralOverBarQm[8][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(1287*c^14*r) - (2996*G^3*M*barMij[a, b]*dt[1][barMij][-a, -b])/(5*c^7*r^8) - (176*G^3*M*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(45*c^12*r^3) + 
 (32*G^3*M*IntegralOverBarQm[0][dt[6][barMij][a, b]]*dt[1][barMij][-a, -b])/(15*c^13*r^2) - (176*G^3*M*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(15*c^11*r^4) + (496*G^3*M*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(25*c^12*r^3) - 
 (64*G^3*M*IntegralOverBarQm[1][dt[6][barMij][a, b]]*dt[1][barMij][-a, -b])/(25*c^13*r^2) + (336*G^3*M*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(5*c^11*r^4) - (424*G^3*M*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(45*c^12*r^3) + 
 (64*G^3*M*IntegralOverBarQm[2][dt[6][barMij][a, b]]*dt[1][barMij][-a, -b])/(15*c^13*r^2) + (504*G^3*M*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(25*c^12*r^3) - (128*G^3*M*IntegralOverBarQm[3][dt[6][barMij][a, b]]*dt[1][barMij][-a, -b])/(75*c^13*r^2) - 
 (1188*G^3*M*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(5*c^8*r^7) - (64128*G^3*M*barMij[a, b]*STFnL[-a, k]*dt[1][barMij][-b, -k])/(35*c^7*r^8) + (416*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(21*c^12*r^3) + 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[6][barMij][-a, k]]*dt[1][barMij][-b, -k])/(7*c^13*r^2) + (176*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[1][barMij][-b, -k])/(7*c^11*r^4) + 
 (4416*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(35*c^12*r^3) - (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[6][barMij][-a, k]]*dt[1][barMij][-b, -k])/(35*c^13*r^2) + 
 (144*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[1][barMij][-b, -k])/(c^11*r^4) - (1328*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(21*c^12*r^3) + 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[6][barMij][-a, k]]*dt[1][barMij][-b, -k])/(7*c^13*r^2) + (432*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(5*c^12*r^3) - 
 (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[6][barMij][-a, k]]*dt[1][barMij][-b, -k])/(35*c^13*r^2) - (17088*G^3*M*STFnL[a, b]*dt[1][barMij][-a, k]*dt[1][barMij][-b, -k])/(35*c^8*r^7) - (1812*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*dt[1][barMij][k, l])/(c^7*r^8) + 
 (1680*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) - (96*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) + 
 (16*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[6][barMij][a, b]]*dt[1][barMij][k, l])/(c^13*r^2) - (768*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) + 
 (1944*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(5*c^12*r^3) - (96*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[6][barMij][a, b]]*dt[1][barMij][k, l])/(5*c^13*r^2) - 
 (336*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) - (204*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) + 
 (32*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[6][barMij][a, b]]*dt[1][barMij][k, l])/(c^13*r^2) + (756*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(5*c^12*r^3) - 
 (64*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[6][barMij][a, b]]*dt[1][barMij][k, l])/(5*c^13*r^2) - (195*G^3*M*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[1][barMij][k, l])/(c^8*r^7) - (84*G^3*M*barMij[a, b]*dt[2][barMij][-a, -b])/(c^8*r^7) - 
 (176*G^3*M*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(45*c^13*r^2) + (224*G^3*M*IntegralOverBarQm[0][dt[6][barMij][a, b]]*dt[2][barMij][-a, -b])/(225*c^14*r) - (176*G^3*M*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(15*c^12*r^3) + 
 (104*G^3*M*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(25*c^13*r^2) - (64*G^3*M*IntegralOverBarQm[1][dt[6][barMij][a, b]]*dt[2][barMij][-a, -b])/(25*c^14*r) + (144*G^3*M*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(5*c^12*r^3) - 
 (424*G^3*M*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(45*c^13*r^2) + (160*G^3*M*IntegralOverBarQm[2][dt[6][barMij][a, b]]*dt[2][barMij][-a, -b])/(63*c^14*r) + (96*G^3*M*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(25*c^13*r^2) - 
 (128*G^3*M*IntegralOverBarQm[3][dt[6][barMij][a, b]]*dt[2][barMij][-a, -b])/(75*c^14*r) + (128*G^3*M*IntegralOverBarQm[4][dt[6][barMij][a, b]]*dt[2][barMij][-a, -b])/(175*c^14*r) - (508*G^3*M*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(25*c^9*r^6) + 
 (1122*G^3*M*dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/(25*c^10*r^5) - (10428*G^3*M*barMij[a, b]*STFnL[-a, k]*dt[2][barMij][-b, -k])/(35*c^8*r^7) + (192*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, k]]*dt[2][barMij][-b, -k])/(7*c^12*r^3) + 
 (416*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(21*c^13*r^2) + (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[6][barMij][-a, k]]*dt[2][barMij][-b, -k])/(15*c^14*r) + 
 (176*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[2][barMij][-b, -k])/(7*c^12*r^3) + (2448*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(35*c^13*r^2) - 
 (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[6][barMij][-a, k]]*dt[2][barMij][-b, -k])/(35*c^14*r) + (48*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[2][barMij][-b, -k])/(7*c^12*r^3) - 
 (1328*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(21*c^13*r^2) + (1600*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[6][barMij][-a, k]]*dt[2][barMij][-b, -k])/(147*c^14*r) + 
 (1152*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(35*c^13*r^2) - (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[6][barMij][-a, k]]*dt[2][barMij][-b, -k])/(35*c^14*r) + 
 (768*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[6][barMij][-a, k]]*dt[2][barMij][-b, -k])/(245*c^14*r) + (268*G^3*M*STFnL[a, b]*dt[1][barMij][-a, k]*dt[2][barMij][-b, -k])/(c^9*r^6) + (1244*G^3*M*STFnL[a, b]*dt[2][barMij][-a, k]*dt[2][barMij][-b, -k])/(5*c^10*r^5) - 
 (1248*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*dt[2][barMij][k, l])/(c^8*r^7) + (720*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) - 
 (96*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(c^13*r^2) + (112*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[6][barMij][a, b]]*dt[2][barMij][k, l])/(15*c^14*r) - 
 (768*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) + (976*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^13*r^2) - 
 (96*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[6][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^14*r) + (96*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) - 
 (204*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(c^13*r^2) + (400*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[6][barMij][a, b]]*dt[2][barMij][k, l])/(21*c^14*r) + 
 (624*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^13*r^2) - (64*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[6][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^14*r) + 
 (192*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[4][dt[6][barMij][a, b]]*dt[2][barMij][k, l])/(35*c^14*r) - (1827*G^3*M*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[2][barMij][k, l])/(5*c^9*r^6) + (5383*G^3*M*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[2][barMij][k, l])/(5*c^10*r^5) + 
 (1768*G^3*M*barMij[a, b]*dt[3][barMij][-a, -b])/(25*c^9*r^6) - (248*G^3*M*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(45*c^14*r) - (112*G^3*M*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(15*c^13*r^2) + 
 (136*G^3*M*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(75*c^14*r) - (56*G^3*M*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(9*c^14*r) + (88*G^3*M*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(25*c^14*r) + 
 (100*G^3*M*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(3*c^10*r^5) + (676*G^3*M*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(25*c^11*r^4) + (184*G^3*M*dt[3][barMij][-a, -b]*dt[3][barMij][a, b])/(75*c^12*r^3) + (6108*G^3*M*barMij[a, b]*STFnL[-a, k]*dt[3][barMij][-b, -k])/(35*c^9*r^6) + 
 (192*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, k]]*dt[3][barMij][-b, -k])/(7*c^13*r^2) + (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(21*c^14*r) - 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[3][barMij][-b, -k])/(7*c^13*r^2) + (176*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(5*c^14*r) + 
 (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[3][barMij][-b, -k])/(7*c^13*r^2) - (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(3*c^14*r) + 
 (528*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(35*c^14*r) + (6432*G^3*M*STFnL[a, b]*dt[1][barMij][-a, k]*dt[3][barMij][-b, -k])/(35*c^10*r^5) + (4904*G^3*M*STFnL[a, b]*dt[2][barMij][-a, k]*dt[3][barMij][-b, -k])/(35*c^11*r^4) + 
 (16*G^3*M*STFnL[a, b]*dt[3][barMij][-a, k]*dt[3][barMij][-b, -k])/(35*c^12*r^3) - (19114*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*dt[3][barMij][k, l])/(15*c^9*r^6) + (160*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) - 
 (64*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(3*c^14*r) - (256*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) + 
 (168*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(5*c^14*r) + (80*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) - 
 (140*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(3*c^14*r) + (132*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(5*c^14*r) - 
 (4984*G^3*M*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[3][barMij][k, l])/(3*c^10*r^5) + (444*G^3*M*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[3][barMij][k, l])/(5*c^11*r^4) - (719*G^3*M*STFnL[-a, -b, -k, -l]*dt[3][barMij][a, b]*dt[3][barMij][k, l])/(15*c^12*r^3) + 
 (1054*G^3*M*barMij[a, b]*dt[4][barMij][-a, -b])/(75*c^10*r^5) + (32*G^3*M*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[4][barMij][-a, -b])/(15*c^14*r) - (64*G^3*M*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[4][barMij][-a, -b])/(15*c^14*r) + 
 (32*G^3*M*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[4][barMij][-a, -b])/(15*c^14*r) - (3874*G^3*M*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(225*c^11*r^4) - (2846*G^3*M*dt[2][barMij][a, b]*dt[4][barMij][-a, -b])/(225*c^12*r^3) + 
 (188*G^3*M*dt[3][barMij][a, b]*dt[4][barMij][-a, -b])/(75*c^13*r^2) + (3484*G^3*M*barMij[a, b]*STFnL[-a, k]*dt[4][barMij][-b, -k])/(35*c^10*r^5) + (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, k]]*dt[4][barMij][-b, -k])/(7*c^14*r) - 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[4][barMij][-b, -k])/(7*c^14*r) + (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[4][barMij][-b, -k])/(7*c^14*r) - (704*G^3*M*STFnL[a, b]*dt[1][barMij][-a, k]*dt[4][barMij][-b, -k])/(105*c^11*r^4) + 
 (824*G^3*M*STFnL[a, b]*dt[2][barMij][-a, k]*dt[4][barMij][-b, -k])/(105*c^12*r^3) - (152*G^3*M*STFnL[a, b]*dt[3][barMij][-a, k]*dt[4][barMij][-b, -k])/(35*c^13*r^2) + (6721*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*dt[4][barMij][k, l])/(15*c^10*r^5) + 
 (16*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[4][barMij][k, l])/(c^14*r) - (32*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[4][barMij][k, l])/(c^14*r) + 
 (16*G^3*M*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[4][barMij][k, l])/(c^14*r) + (2847*G^3*M*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[4][barMij][k, l])/(10*c^11*r^4) + (5509*G^3*M*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[4][barMij][k, l])/(30*c^12*r^3) + 
 (167*G^3*M*STFnL[-a, -b, -k, -l]*dt[3][barMij][a, b]*dt[4][barMij][k, l])/(15*c^13*r^2) - (568*G^3*M*barMij[a, b]*dt[5][barMij][-a, -b])/(75*c^11*r^4) - (3718*G^3*M*dt[1][barMij][a, b]*dt[5][barMij][-a, -b])/(225*c^12*r^3) - 
 (16*G^3*M*dt[2][barMij][a, b]*dt[5][barMij][-a, -b])/(45*c^13*r^2) - (936*G^3*M*barMij[a, b]*STFnL[-a, k]*dt[5][barMij][-b, -k])/(35*c^11*r^4) - (2036*G^3*M*STFnL[a, b]*dt[1][barMij][-a, k]*dt[5][barMij][-b, -k])/(105*c^12*r^3) - 
 (32*G^3*M*STFnL[a, b]*dt[2][barMij][-a, k]*dt[5][barMij][-b, -k])/(21*c^13*r^2) + (321*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*dt[5][barMij][k, l])/(5*c^11*r^4) + (467*G^3*M*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[5][barMij][k, l])/(30*c^12*r^3) - 
 (8*G^3*M*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[5][barMij][k, l])/(3*c^13*r^2) - (52*G^3*M*barMij[a, b]*dt[6][barMij][-a, -b])/(15*c^12*r^3) - (52*G^3*M*barMij[a, b]*STFnL[-a, k]*dt[6][barMij][-b, -k])/(7*c^12*r^3) + 
 (14*G^3*M*barMij[a, b]*STFnL[-a, -b, -k, -l]*dt[6][barMij][k, l])/(3*c^12*r^3)


Lambda0iMxMijxMij = (-16*G^3*M*Antiderivative[dt[2][barMij][i, b]*dt[3][barMij][-a, -b]]*STFnL[a])/(5*c^10*r^5) + (16*G^3*M*Antiderivative[dt[2][barMij][-a, b]*dt[3][barMij][i, -b]]*STFnL[a])/(5*c^10*r^5) + (36*G^3*M*barMij[-a, -b]*barMij[i, b]*STFnL[a])/(c^6*r^9) - 
 (12*G^3*M*barMij[-a, -b]*barMij[a, b]*STFnL[i])/(c^6*r^9) - (120*G^3*M*barMij[-a, k]*barMij[a, b]*STFnL[i, -b, -k])/(c^6*r^9) + (48*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(7*c^12*r^3) - 
 (2144*G^3*M*STFnL[i]*IntegralOverBarQm[0][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(525*c^13*r^2) + (512*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(175*c^13*r^2) + 
 (64*G^3*M*STFnL[i]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(245*c^14*r) - (128*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(35*c^13*r^2) + 
 (736*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(567*c^14*r) + (16*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[0][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(567*c^14*r) + 
 (512*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(175*c^13*r^2) - (192*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(245*c^14*r) - 
 (16*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(315*c^14*r) - (96*G^3*M*barMij[i, b]*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]])/(35*c^11*r^4) + 
 (64*G^3*M*barMij[a, b]*STFnL[i]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]])/(35*c^11*r^4) + (64*G^3*M*STFnL[i]*IntegralOverBarQm[0][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(245*c^14*r) - (96*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(245*c^14*r) - 
 (32*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][-a, k]])/(9*c^11*r^4) + (736*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(567*c^14*r) + 
 (8*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[0][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(567*c^14*r) - (160*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][b, k]])/(9*c^11*r^4) + 
 (576*G^3*M*barMij[-a, b]*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][i, -b]])/(35*c^11*r^4) - (96*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(245*c^14*r) + 
 (8*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(567*c^14*r) + (2432*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, k]])/(9*c^11*r^4) - 
 (16*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[0][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(315*c^14*r) - (80*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][k, l]])/(c^11*r^4) + 
 (144*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[1][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(7*c^11*r^4) - (1072*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(175*c^12*r^3) - 
 (192*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(35*c^12*r^3) + (1536*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(175*c^12*r^3) - 
 (288*G^3*M*barMij[i, b]*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]])/(35*c^10*r^5) + (192*G^3*M*barMij[a, b]*STFnL[i]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]])/(35*c^10*r^5) + (64*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(245*c^13*r^2) - 
 (2832*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(1225*c^13*r^2) - (32*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][-a, k]])/(3*c^10*r^5) + 
 (32*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(35*c^14*r) + (64*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(63*c^13*r^2) + 
 (88*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[1][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(315*c^13*r^2) - (64*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(21*c^14*r) - 
 (160*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][b, k]])/(3*c^10*r^5) - (32*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[1][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(105*c^14*r) + 
 (1728*G^3*M*barMij[-a, b]*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][i, -b]])/(35*c^10*r^5) - (2832*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(1225*c^13*r^2) + 
 (192*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(175*c^14*r) + (88*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(315*c^13*r^2) + 
 (272*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, k]])/(3*c^10*r^5) - (64*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(35*c^13*r^2) - 
 (240*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][k, l]])/(c^10*r^5) + (32*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(35*c^14*r) + 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(175*c^14*r) - (64*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(21*c^14*r) - 
 (16*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[1][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(105*c^14*r) + (96*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(175*c^14*r) - 
 (16*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(105*c^14*r) + (96*G^3*M*barMij[-a, b]*STFnL[a]*IntegralOverBarQm[1][dt[6][barMij][i, -b]])/(5*c^12*r^3) + 
 (48*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[6][barMij][i, k]])/(c^12*r^3) - (64*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(49*c^12*r^3) - 
 (1360*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(63*c^12*r^3) + (8*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(63*c^12*r^3) - 
 (1392*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(245*c^12*r^3) - (76*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(7*c^12*r^3) + 
 (1088*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(147*c^13*r^2) + (416*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(245*c^13*r^2) + 
 (64*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(245*c^14*r) + (1280*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(189*c^13*r^2) - 
 (512*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(189*c^13*r^2) + (7552*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(6237*c^14*r) + 
 (2080*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[2][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(6237*c^14*r) + (416*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(245*c^13*r^2) - 
 (192*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(245*c^14*r) - (512*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(189*c^13*r^2) + 
 (32*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(21*c^13*r^2) - (416*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(693*c^14*r) - 
 (96*G^3*M*barMij[i, b]*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]])/(7*c^11*r^4) + (488*G^3*M*barMij[a, b]*STFnL[i]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]])/(35*c^11*r^4) + (64*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(245*c^14*r) - 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(245*c^14*r) + (656*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][-a, k]])/(9*c^11*r^4) + 
 (7552*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(6237*c^14*r) + (1040*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(6237*c^14*r) - 
 (608*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][b, k]])/(9*c^11*r^4) + (1872*G^3*M*barMij[-a, b]*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][i, -b]])/(35*c^11*r^4) - 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(245*c^14*r) + (1040*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(6237*c^14*r) + 
 (904*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, k]])/(9*c^11*r^4) - (416*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(693*c^14*r) + 
 (20*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][k, l]])/(c^11*r^4) - (1424*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(27*c^11*r^4) - 
 (200*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]]])/(27*c^11*r^4) - (140*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[3][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(3*c^11*r^4) - 
 (768*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(175*c^12*r^3) + (8672*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(135*c^12*r^3) - 
 (368*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(27*c^12*r^3) + (2304*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(175*c^12*r^3) + 
 (16*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(3*c^12*r^3) + (128*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(35*c^13*r^2) - 
 (624*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(175*c^13*r^2) - (32*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(35*c^14*r) + 
 (23312*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(891*c^13*r^2) + (7484*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(4455*c^13*r^2) - 
 (32*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[3][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(27*c^14*r) - (16*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(135*c^14*r) - 
 (624*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(175*c^13*r^2) - (192*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(175*c^14*r) + 
 (7484*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(4455*c^13*r^2) - (632*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(495*c^13*r^2) + 
 (32*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(33*c^14*r) - (32*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(35*c^14*r) - 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(175*c^14*r) - (32*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(27*c^14*r) - 
 (8*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(135*c^14*r) - (96*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(175*c^14*r) - 
 (8*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(135*c^14*r) + (32*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(33*c^14*r) - 
 (576*G^3*M*STFnL[i]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(245*c^12*r^3) + (22856*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(693*c^12*r^3) + 
 (5540*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(693*c^12*r^3) + (1728*G^3*M*STFnL[a]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(245*c^12*r^3) + 
 (1592*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(77*c^12*r^3) + (1536*G^3*M*STFnL[i]*IntegralOverBarQm[4][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(1225*c^13*r^2) - 
 (2304*G^3*M*STFnL[a]*IntegralOverBarQm[4][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(1225*c^13*r^2) - (1152*G^3*M*STFnL[i]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(2695*c^14*r) - 
 (194528*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(3465*c^13*r^2) - (344*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(693*c^13*r^2) - 
 (19520*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[4][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(9009*c^14*r) + (928*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[4][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(9009*c^14*r) - 
 (2304*G^3*M*STFnL[a]*IntegralOverBarQm[4][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(1225*c^13*r^2) + (3456*G^3*M*STFnL[a]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(2695*c^14*r) - 
 (344*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(693*c^13*r^2) - (136*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(77*c^13*r^2) - 
 (928*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(5005*c^14*r) - (1152*G^3*M*STFnL[i]*IntegralOverBarQm[4][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(2695*c^14*r) + 
 (1728*G^3*M*STFnL[a]*IntegralOverBarQm[4][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(2695*c^14*r) - (19520*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(9009*c^14*r) + 
 (464*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(9009*c^14*r) + (1728*G^3*M*STFnL[a]*IntegralOverBarQm[4][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(2695*c^14*r) + 
 (464*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(9009*c^14*r) - (928*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(5005*c^14*r) - 
 (640*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]]])/(189*c^11*r^4) + (320*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]]])/(27*c^11*r^4) + 
 (224*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[5][Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]]])/(3*c^11*r^4) + (320*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(189*c^12*r^3) - 
 (160*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(27*c^12*r^3) - (148*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(3*c^12*r^3) + 
 (384*G^3*M*STFnL[i]*IntegralOverBarQm[5][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(245*c^13*r^2) - (576*G^3*M*STFnL[a]*IntegralOverBarQm[5][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(245*c^13*r^2) - 
 (12304*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(7371*c^13*r^2) + (10300*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(7371*c^13*r^2) + 
 (800*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[5][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(189*c^14*r) + (80*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(189*c^14*r) - 
 (576*G^3*M*STFnL[a]*IntegralOverBarQm[5][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(245*c^13*r^2) + (10300*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(7371*c^13*r^2) - 
 (10240*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(819*c^13*r^2) + (8*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(39*c^14*r) + 
 (800*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(189*c^14*r) + (40*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(189*c^14*r) + 
 (40*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(189*c^14*r) + (8*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(39*c^14*r) + 
 (1520*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(693*c^12*r^3) - (760*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(99*c^12*r^3) - 
 (196*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(11*c^12*r^3) - (256*G^3*M*STFnL[i]*IntegralOverBarQm[6][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(2695*c^14*r) - 
 (640*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(2079*c^13*r^2) + (160*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[6][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(297*c^13*r^2) - 
 (2272*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[6][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(6237*c^14*r) - (2416*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[6][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(6237*c^14*r) + 
 (768*G^3*M*STFnL[a]*IntegralOverBarQm[6][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(2695*c^14*r) + (160*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(297*c^13*r^2) + 
 (800*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(33*c^13*r^2) + (2416*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[6][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(3465*c^14*r) - 
 (256*G^3*M*STFnL[i]*IntegralOverBarQm[6][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(2695*c^14*r) + (384*G^3*M*STFnL[a]*IntegralOverBarQm[6][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(2695*c^14*r) - 
 (2272*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(6237*c^14*r) - (1208*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[6][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(6237*c^14*r) + 
 (384*G^3*M*STFnL[a]*IntegralOverBarQm[6][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(2695*c^14*r) - (1208*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(6237*c^14*r) + 
 (2416*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(3465*c^14*r) - (800*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[7][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(1287*c^13*r^2) + 
 (1400*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[7][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(1287*c^13*r^2) + (1400*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(1287*c^13*r^2) - 
 (56*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(143*c^13*r^2) - (168*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[7][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(143*c^14*r) - 
 (168*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(143*c^14*r) + (256*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[8][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(11583*c^14*r) - 
 (896*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[8][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(11583*c^14*r) + (896*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[8][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(6435*c^14*r) + 
 (256*G^3*M*STFnL[i, a, b]*IntegralOverBarQm[8][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(11583*c^14*r) - (448*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[8][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(11583*c^14*r) - 
 (448*G^3*M*STFnL[a, b, k]*IntegralOverBarQm[8][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(11583*c^14*r) + (896*G^3*M*STFnL[i, a, b, k, l]*IntegralOverBarQm[8][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(6435*c^14*r) + 
 (2428*G^3*M*barMij[i, b]*STFnL[a]*dt[1][barMij][-a, -b])/(35*c^7*r^8) - (2496*G^3*M*barMij[a, b]*STFnL[i]*dt[1][barMij][-a, -b])/(35*c^7*r^8) + (64*G^3*M*STFnL[i]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(35*c^12*r^3) + 
 (576*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(35*c^12*r^3) - (64*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[6][barMij][i, b]]*dt[1][barMij][-a, -b])/(15*c^13*r^2) + 
 (192*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(35*c^11*r^4) + (1728*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][i, b]]*dt[1][barMij][-a, -b])/(35*c^11*r^4) - 
 (1168*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(175*c^12*r^3) - (4576*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(175*c^12*r^3) + 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[6][barMij][i, b]]*dt[1][barMij][-a, -b])/(5*c^13*r^2) + (624*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(35*c^11*r^4) - 
 (432*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][i, b]]*dt[1][barMij][-a, -b])/(35*c^11*r^4) + (488*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(35*c^12*r^3) + 
 (1872*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(35*c^12*r^3) - (128*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[6][barMij][i, b]]*dt[1][barMij][-a, -b])/(15*c^13*r^2) - 
 (72*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(175*c^12*r^3) - (144*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(175*c^12*r^3) - (408*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*dt[1][barMij][-a, k])/(c^7*r^8) - 
 (32*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(9*c^12*r^3) - (32*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][-a, k])/(3*c^11*r^4) + 
 (688*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(15*c^12*r^3) + (256*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][-a, k])/(3*c^11*r^4) + 
 (656*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(9*c^12*r^3) - (16*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(5*c^12*r^3) - 
 (10348*G^3*M*STFnL[i]*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(175*c^8*r^7) - (8201*G^3*M*STFnL[i, -b, -k]*dt[1][barMij][-a, k]*dt[1][barMij][a, b])/(45*c^8*r^7) + (276*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*dt[1][barMij][b, k])/(c^7*r^8) + 
 (2432*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(9*c^12*r^3) - (32*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[6][barMij][i, a]]*dt[1][barMij][b, k])/(3*c^13*r^2) + 
 (272*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[1][barMij][b, k])/(3*c^11*r^4) - (1936*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(15*c^12*r^3) + 
 (48*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[6][barMij][i, a]]*dt[1][barMij][b, k])/(c^13*r^2) - (232*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[1][barMij][b, k])/(3*c^11*r^4) + 
 (904*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(9*c^12*r^3) - (64*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[6][barMij][i, a]]*dt[1][barMij][b, k])/(3*c^13*r^2) - 
 (8*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(5*c^12*r^3) - (15169*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][b, k]*dt[1][barMij][i, a])/(90*c^8*r^7) - (6196*G^3*M*barMij[-a, b]*STFnL[a]*dt[1][barMij][i, -b])/(35*c^7*r^8) - 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][-a, b]]*dt[1][barMij][i, -b])/(35*c^12*r^3) - (288*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][-a, b]]*dt[1][barMij][i, -b])/(35*c^11*r^4) + 
 (2928*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[1][barMij][i, -b])/(175*c^12*r^3) + (576*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[1][barMij][i, -b])/(35*c^11*r^4) - 
 (96*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][-a, b]]*dt[1][barMij][i, -b])/(7*c^12*r^3) + (1872*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[1][barMij][i, -b])/(175*c^12*r^3) - (25908*G^3*M*STFnL[a]*dt[1][barMij][-a, -b]*dt[1][barMij][i, b])/(175*c^8*r^7) - 
 (480*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*dt[1][barMij][i, k])/(c^7*r^8) + (240*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[1][barMij][i, k])/(c^11*r^4) - (160*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(9*c^12*r^3) - 
 (160*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][i, k])/(3*c^11*r^4) + (272*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(15*c^12*r^3) - 
 (16*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][i, k])/(3*c^11*r^4) - (608*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(9*c^12*r^3) + 
 (136*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(5*c^12*r^3) + (54*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*dt[1][barMij][k, l])/(c^7*r^8) - 
 (80*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) - (240*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) - 
 (24*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(5*c^12*r^3) - (24*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) + 
 (20*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) - (36*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(5*c^12*r^3) + 
 (53*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[1][barMij][k, l])/(c^8*r^7) + (4664*G^3*M*barMij[i, b]*STFnL[a]*dt[2][barMij][-a, -b])/(175*c^8*r^7) - (12508*G^3*M*barMij[a, b]*STFnL[i]*dt[2][barMij][-a, -b])/(175*c^8*r^7) - 
 (232*G^3*M*STFnL[i]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(35*c^13*r^2) + (1072*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(105*c^13*r^2) - 
 (64*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[6][barMij][i, b]]*dt[2][barMij][-a, -b])/(15*c^14*r) - (416*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(35*c^12*r^3) + 
 (80*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][i, b]]*dt[2][barMij][-a, -b])/(7*c^12*r^3) - (1168*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(175*c^13*r^2) - 
 (4576*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(175*c^13*r^2) + (256*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[6][barMij][i, b]]*dt[2][barMij][-a, -b])/(25*c^14*r) + 
 (624*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(35*c^12*r^3) - (432*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][i, b]]*dt[2][barMij][-a, -b])/(35*c^12*r^3) + 
 (48*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(7*c^13*r^2) + (1664*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(105*c^13*r^2) - 
 (128*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[6][barMij][i, b]]*dt[2][barMij][-a, -b])/(15*c^14*r) - (72*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(175*c^13*r^2) - 
 (144*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(175*c^13*r^2) + (64*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[6][barMij][i, b]]*dt[2][barMij][-a, -b])/(25*c^14*r) - (12834*G^3*M*STFnL[i]*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(175*c^9*r^6) + 
 (1856*G^3*M*STFnL[a]*dt[1][barMij][i, b]*dt[2][barMij][-a, -b])/(175*c^9*r^6) - (15371*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*dt[2][barMij][-a, k])/(45*c^8*r^7) + (16*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(9*c^13*r^2) + 
 (16*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][-a, k])/(3*c^12*r^3) + (688*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(15*c^13*r^2) + 
 (256*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][-a, k])/(3*c^12*r^3) + (320*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(9*c^13*r^2) - 
 (16*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(5*c^13*r^2) - (3511*G^3*M*STFnL[i, -b, -k]*dt[1][barMij][a, b]*dt[2][barMij][-a, k])/(15*c^9*r^6) - (262*G^3*M*STFnL[i]*dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/(21*c^10*r^5) - 
 (421*G^3*M*STFnL[i, -b, -k]*dt[2][barMij][-a, k]*dt[2][barMij][a, b])/(9*c^10*r^5) + (11732*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*dt[2][barMij][b, k])/(45*c^8*r^7) + (1136*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(9*c^13*r^2) - 
 (32*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[6][barMij][i, a]]*dt[2][barMij][b, k])/(3*c^14*r) + (272*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[2][barMij][b, k])/(3*c^12*r^3) - 
 (1936*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(15*c^13*r^2) + (128*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[6][barMij][i, a]]*dt[2][barMij][b, k])/(5*c^14*r) - 
 (232*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[2][barMij][b, k])/(3*c^12*r^3) + (688*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(9*c^13*r^2) - 
 (64*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[6][barMij][i, a]]*dt[2][barMij][b, k])/(3*c^14*r) - (8*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(5*c^13*r^2) + 
 (32*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[6][barMij][i, a]]*dt[2][barMij][b, k])/(5*c^14*r) + (397*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][i, a]*dt[2][barMij][b, k])/(6*c^9*r^6) - (2293*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][b, k]*dt[2][barMij][i, a])/(90*c^10*r^5) - 
 (24092*G^3*M*barMij[-a, b]*STFnL[a]*dt[2][barMij][i, -b])/(175*c^8*r^7) + (1072*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][-a, b]]*dt[2][barMij][i, -b])/(105*c^13*r^2) + (288*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][-a, b]]*dt[2][barMij][i, -b])/(35*c^12*r^3) + 
 (2928*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[2][barMij][i, -b])/(175*c^13*r^2) - (32*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[6][barMij][-a, b]]*dt[2][barMij][i, -b])/(25*c^14*r) + 
 (576*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[2][barMij][i, -b])/(35*c^12*r^3) - (3376*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][-a, b]]*dt[2][barMij][i, -b])/(105*c^13*r^2) + 
 (1872*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[2][barMij][i, -b])/(175*c^13*r^2) + (32*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[6][barMij][-a, b]]*dt[2][barMij][i, -b])/(25*c^14*r) - (2776*G^3*M*STFnL[a]*dt[1][barMij][-a, b]*dt[2][barMij][i, -b])/(35*c^9*r^6) + 
 (28288*G^3*M*STFnL[a]*dt[2][barMij][-a, -b]*dt[2][barMij][i, b])/(525*c^10*r^5) - (40283*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*dt[2][barMij][i, k])/(90*c^8*r^7) + (240*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[2][barMij][i, k])/(c^12*r^3) - 
 (304*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(9*c^13*r^2) - (592*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][i, k])/(3*c^12*r^3) + 
 (272*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(15*c^13*r^2) - (16*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[6][barMij][a, b]]*dt[2][barMij][i, k])/(5*c^14*r) - 
 (16*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][i, k])/(3*c^12*r^3) - (392*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(9*c^13*r^2) + 
 (136*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(5*c^13*r^2) + (16*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[6][barMij][a, b]]*dt[2][barMij][i, k])/(5*c^14*r) - 
 (3392*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][a, b]*dt[2][barMij][i, k])/(15*c^9*r^6) + (383*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*dt[2][barMij][k, l])/(c^8*r^7) - (32*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(c^13*r^2) - 
 (96*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) - (24*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^13*r^2) - 
 (24*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) + (8*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(c^13*r^2) - 
 (36*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^13*r^2) + (174*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[2][barMij][k, l])/(c^9*r^6) + 
 (2957*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[2][barMij][a, b]*dt[2][barMij][k, l])/(10*c^10*r^5) - (5476*G^3*M*barMij[i, b]*STFnL[a]*dt[3][barMij][-a, -b])/(175*c^9*r^6) - (2038*G^3*M*barMij[a, b]*STFnL[i]*dt[3][barMij][-a, -b])/(175*c^9*r^6) - 
 (152*G^3*M*STFnL[i]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(21*c^14*r) + (944*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(105*c^14*r) - 
 (96*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(7*c^13*r^2) + (272*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][i, b]]*dt[3][barMij][-a, -b])/(35*c^13*r^2) - 
 (856*G^3*M*STFnL[i]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(175*c^14*r) - (1712*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(175*c^14*r) + 
 (208*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(35*c^13*r^2) - (144*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][i, b]]*dt[3][barMij][-a, -b])/(35*c^13*r^2) + 
 (232*G^3*M*STFnL[i]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(105*c^14*r) + (688*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(105*c^14*r) - 
 (24*G^3*M*STFnL[i]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(175*c^14*r) - (48*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(175*c^14*r) - (4748*G^3*M*STFnL[i]*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(525*c^10*r^5) + 
 (3228*G^3*M*STFnL[a]*dt[1][barMij][i, b]*dt[3][barMij][-a, -b])/(175*c^10*r^5) - (596*G^3*M*STFnL[i]*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(175*c^11*r^4) + (6616*G^3*M*STFnL[a]*dt[2][barMij][i, b]*dt[3][barMij][-a, -b])/(525*c^11*r^4) - 
 (6131*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*dt[3][barMij][-a, k])/(45*c^9*r^6) + (80*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(27*c^14*r) + (80*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][-a, k])/(9*c^13*r^2) + 
 (688*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(45*c^14*r) + (256*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][-a, k])/(9*c^13*r^2) + 
 (304*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(27*c^14*r) - (16*G^3*M*STFnL[i, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(15*c^14*r) - 
 (153932*G^3*M*STFnL[i, -b, -k]*dt[1][barMij][a, b]*dt[3][barMij][-a, k])/(945*c^10*r^5) - (15614*G^3*M*STFnL[i, -b, -k]*dt[2][barMij][a, b]*dt[3][barMij][-a, k])/(315*c^11*r^4) + (856*G^3*M*STFnL[i]*dt[3][barMij][-a, -b]*dt[3][barMij][a, b])/(525*c^12*r^3) + 
 (4384*G^3*M*STFnL[i, -b, -k]*dt[3][barMij][-a, k]*dt[3][barMij][a, b])/(945*c^12*r^3) + (3347*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*dt[3][barMij][b, k])/(45*c^9*r^6) + (544*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(27*c^14*r) + 
 (112*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[3][barMij][b, k])/(9*c^13*r^2) - (1456*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(45*c^14*r) - 
 (232*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[3][barMij][b, k])/(9*c^13*r^2) + (296*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(27*c^14*r) - 
 (8*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(15*c^14*r) - (7301*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][i, a]*dt[3][barMij][b, k])/(270*c^10*r^5) - (5677*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][i, a]*dt[3][barMij][b, k])/(45*c^11*r^4) - 
 (1436*G^3*M*STFnL[-a, -b, -k]*dt[3][barMij][b, k]*dt[3][barMij][i, a])/(135*c^12*r^3) + (8188*G^3*M*barMij[-a, b]*STFnL[a]*dt[3][barMij][i, -b])/(175*c^9*r^6) + (32*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[4][barMij][-a, b]]*dt[3][barMij][i, -b])/(5*c^13*r^2) + 
 (48*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(7*c^14*r) - (64*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][-a, b]]*dt[3][barMij][i, -b])/(35*c^13*r^2) + 
 (1424*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(175*c^14*r) - (256*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[3][barMij][i, -b])/(35*c^13*r^2) - 
 (592*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(35*c^14*r) + (1296*G^3*M*STFnL[a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(175*c^14*r) + (43228*G^3*M*STFnL[a]*dt[1][barMij][-a, b]*dt[3][barMij][i, -b])/(525*c^10*r^5) + 
 (43772*G^3*M*STFnL[a]*dt[2][barMij][-a, b]*dt[3][barMij][i, -b])/(525*c^11*r^4) + (712*G^3*M*STFnL[a]*dt[3][barMij][-a, -b]*dt[3][barMij][i, b])/(175*c^12*r^3) - (19613*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*dt[3][barMij][i, k])/(90*c^9*r^6) + 
 (96*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[3][barMij][i, k])/(c^13*r^2) - (320*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(27*c^14*r) - 
 (1184*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][i, k])/(9*c^13*r^2) + (112*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(9*c^14*r) + 
 (416*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][i, k])/(9*c^13*r^2) - (568*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(27*c^14*r) + 
 (56*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(3*c^14*r) - (50123*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][a, b]*dt[3][barMij][i, k])/(270*c^10*r^5) + (1642*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][a, b]*dt[3][barMij][i, k])/(9*c^11*r^4) + 
 (170*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*dt[3][barMij][k, l])/(c^9*r^6) - (16*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(3*c^14*r) - 
 (16*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) - (8*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(5*c^14*r) - 
 (8*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) + (4*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(3*c^14*r) - 
 (12*G^3*M*STFnL[i, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(5*c^14*r) + (1129*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[3][barMij][k, l])/(15*c^10*r^5) + 
 (796*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[2][barMij][a, b]*dt[3][barMij][k, l])/(5*c^11*r^4) + (73*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[3][barMij][a, b]*dt[3][barMij][k, l])/(15*c^12*r^3) - (4432*G^3*M*barMij[i, b]*STFnL[a]*dt[4][barMij][-a, -b])/(175*c^10*r^5) + 
 (2522*G^3*M*barMij[a, b]*STFnL[i]*dt[4][barMij][-a, -b])/(525*c^10*r^5) - (10336*G^3*M*STFnL[i]*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(525*c^11*r^4) - (1272*G^3*M*STFnL[a]*dt[1][barMij][i, b]*dt[4][barMij][-a, -b])/(175*c^11*r^4) - 
 (398*G^3*M*STFnL[i]*dt[2][barMij][a, b]*dt[4][barMij][-a, -b])/(35*c^12*r^3) - (4184*G^3*M*STFnL[a]*dt[2][barMij][i, b]*dt[4][barMij][-a, -b])/(525*c^12*r^3) + (988*G^3*M*STFnL[i]*dt[3][barMij][a, b]*dt[4][barMij][-a, -b])/(175*c^13*r^2) - 
 (1384*G^3*M*STFnL[a]*dt[3][barMij][i, b]*dt[4][barMij][-a, -b])/(175*c^13*r^2) + (5563*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*dt[4][barMij][-a, k])/(945*c^10*r^5) - (6238*G^3*M*STFnL[i, -b, -k]*dt[1][barMij][a, b]*dt[4][barMij][-a, k])/(315*c^11*r^4) + 
 (937*G^3*M*STFnL[i, -b, -k]*dt[2][barMij][a, b]*dt[4][barMij][-a, k])/(63*c^12*r^3) + (5456*G^3*M*STFnL[i, -b, -k]*dt[3][barMij][a, b]*dt[4][barMij][-a, k])/(945*c^13*r^2) - (88*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*dt[4][barMij][b, k])/(135*c^10*r^5) + 
 (293*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][i, a]*dt[4][barMij][b, k])/(9*c^11*r^4) + (4739*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][i, a]*dt[4][barMij][b, k])/(90*c^12*r^3) + (2254*G^3*M*STFnL[-a, -b, -k]*dt[3][barMij][i, a]*dt[4][barMij][b, k])/(135*c^13*r^2) + 
 (1376*G^3*M*barMij[-a, b]*STFnL[a]*dt[4][barMij][i, -b])/(35*c^10*r^5) + (32*G^3*M*STFnL[a]*IntegralOverBarQm[0][dt[4][barMij][-a, b]]*dt[4][barMij][i, -b])/(5*c^14*r) - (64*G^3*M*STFnL[a]*IntegralOverBarQm[1][dt[4][barMij][-a, b]]*dt[4][barMij][i, -b])/(5*c^14*r) + 
 (32*G^3*M*STFnL[a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[4][barMij][i, -b])/(5*c^14*r) + (14272*G^3*M*STFnL[a]*dt[1][barMij][-a, b]*dt[4][barMij][i, -b])/(525*c^11*r^4) + (444*G^3*M*STFnL[a]*dt[2][barMij][-a, b]*dt[4][barMij][i, -b])/(175*c^12*r^3) - 
 (1384*G^3*M*STFnL[a]*dt[3][barMij][-a, b]*dt[4][barMij][i, -b])/(175*c^13*r^2) - (49019*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*dt[4][barMij][i, k])/(270*c^10*r^5) + (16*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[0][dt[4][barMij][a, b]]*dt[4][barMij][i, k])/(c^14*r) - 
 (32*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[4][barMij][i, k])/(c^14*r) + (16*G^3*M*STFnL[-a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[4][barMij][i, k])/(c^14*r) - (9884*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][a, b]*dt[4][barMij][i, k])/(45*c^11*r^4) - 
 (1826*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][a, b]*dt[4][barMij][i, k])/(45*c^12*r^3) - (3146*G^3*M*STFnL[-a, -b, -k]*dt[3][barMij][a, b]*dt[4][barMij][i, k])/(135*c^13*r^2) + (7211*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*dt[4][barMij][k, l])/(30*c^10*r^5) + 
 (1801*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[4][barMij][k, l])/(10*c^11*r^4) + (248*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[2][barMij][a, b]*dt[4][barMij][k, l])/(5*c^12*r^3) + (47*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[3][barMij][a, b]*dt[4][barMij][k, l])/(15*c^13*r^2) - 
 (256*G^3*M*barMij[i, b]*STFnL[a]*dt[5][barMij][-a, -b])/(35*c^11*r^4) - (184*G^3*M*barMij[a, b]*STFnL[i]*dt[5][barMij][-a, -b])/(35*c^11*r^4) - (446*G^3*M*STFnL[i]*dt[1][barMij][a, b]*dt[5][barMij][-a, -b])/(35*c^12*r^3) - 
 (52*G^3*M*STFnL[a]*dt[1][barMij][i, b]*dt[5][barMij][-a, -b])/(35*c^12*r^3) + (16*G^3*M*STFnL[a]*dt[2][barMij][i, b]*dt[5][barMij][-a, -b])/(15*c^13*r^2) - (244*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*dt[5][barMij][-a, k])/(7*c^11*r^4) - 
 (988*G^3*M*STFnL[i, -b, -k]*dt[1][barMij][a, b]*dt[5][barMij][-a, k])/(63*c^12*r^3) + (8*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*dt[5][barMij][b, k])/(c^11*r^4) + (107*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][i, a]*dt[5][barMij][b, k])/(18*c^12*r^3) + 
 (8*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][i, a]*dt[5][barMij][b, k])/(3*c^13*r^2) + (1884*G^3*M*barMij[-a, b]*STFnL[a]*dt[5][barMij][i, -b])/(175*c^11*r^4) - (2936*G^3*M*STFnL[a]*dt[1][barMij][-a, b]*dt[5][barMij][i, -b])/(525*c^12*r^3) + 
 (32*G^3*M*STFnL[a]*dt[2][barMij][-a, b]*dt[5][barMij][i, -b])/(15*c^13*r^2) + (106*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*dt[5][barMij][i, k])/(5*c^11*r^4) + (1141*G^3*M*STFnL[-a, -b, -k]*dt[1][barMij][a, b]*dt[5][barMij][i, k])/(90*c^12*r^3) + 
 (16*G^3*M*STFnL[-a, -b, -k]*dt[2][barMij][a, b]*dt[5][barMij][i, k])/(3*c^13*r^2) + (393*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*dt[5][barMij][k, l])/(10*c^11*r^4) + (137*G^3*M*STFnL[i, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[5][barMij][k, l])/(10*c^12*r^3) - 
 (48*G^3*M*barMij[i, b]*STFnL[a]*dt[6][barMij][-a, -b])/(35*c^12*r^3) - (212*G^3*M*barMij[a, b]*STFnL[i]*dt[6][barMij][-a, -b])/(105*c^12*r^3) - (1135*G^3*M*barMij[a, b]*STFnL[i, -b, -k]*dt[6][barMij][-a, k])/(189*c^12*r^3) + 
 (34*G^3*M*barMij[i, a]*STFnL[-a, -b, -k]*dt[6][barMij][b, k])/(27*c^12*r^3) - (104*G^3*M*barMij[-a, b]*STFnL[a]*dt[6][barMij][i, -b])/(35*c^12*r^3) + (95*G^3*M*barMij[a, b]*STFnL[-a, -b, -k]*dt[6][barMij][i, k])/(54*c^12*r^3) + 
 (89*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k, -l]*dt[6][barMij][k, l])/(30*c^12*r^3)


LambdaijMxMijxMij = (4*G^3*M*Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]*Metricdelta[i, j])/(15*c^11*r^4) - (8*G^3*M*Antiderivative[dt[3][barMij][-a, -b]*dt[3][barMij][a, b]]*STFnL[i, j])/(5*c^11*r^4) - 
 (176*G^3*M*STFnL[i, j]*IntegralOverBarQm[0][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(35*c^13*r^2) + (48*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(35*c^13*r^2) + 
 (48*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[3][barMij][j, b]*dt[4][barMij][-a, -b]])/(35*c^13*r^2) - (32*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(315*c^14*r) + 
 (352*G^3*M*STFnL[i, j]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(105*c^14*r) + (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(35*c^14*r) + 
 (48*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(35*c^13*r^2) - (64*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(35*c^14*r) + 
 (256*G^3*M*IntegralOverBarQm[0][dt[4][barMij][i, a]*dt[4][barMij][j, -a]])/(105*c^14*r) + (48*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[3][barMij][-a, b]*dt[4][barMij][j, -b]])/(35*c^13*r^2) - 
 (64*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]*dt[4][barMij][j, b]])/(35*c^14*r) - (32*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[0][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(315*c^14*r) + 
 (352*G^3*M*STFnL[i, j]*IntegralOverBarQm[0][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(105*c^14*r) - (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(35*c^14*r) - 
 (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[3][barMij][j, b]*dt[5][barMij][-a, -b]])/(35*c^14*r) + (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[0][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(35*c^14*r) + 
 (128*G^3*M*IntegralOverBarQm[0][dt[3][barMij][j, a]*dt[5][barMij][i, -a]])/(105*c^14*r) - (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(35*c^14*r) + (128*G^3*M*IntegralOverBarQm[0][dt[3][barMij][i, a]*dt[5][barMij][j, -a]])/(105*c^14*r) - 
 (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[3][barMij][-a, b]*dt[5][barMij][j, -b]])/(35*c^14*r) + (48*G^3*M*barMij[a, b]*STFnL[-a, -b]*IntegralOverBarQm[0][dt[6][barMij][i, j]])/(c^12*r^3) - 
 (264*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(35*c^12*r^3) + (144*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(35*c^12*r^3) + 
 (144*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/(35*c^12*r^3) - (544*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(525*c^13*r^2) + 
 (416*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(49*c^13*r^2) - (384*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(245*c^13*r^2) - 
 (384*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[3][barMij][j, b]*dt[4][barMij][-a, -b]])/(245*c^13*r^2) + (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(175*c^14*r) + 
 (512*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(2205*c^14*r) + (192*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(49*c^13*r^2) - 
 (384*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(35*c^13*r^2) + (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(315*c^14*r) + 
 (256*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(35*c^14*r) + (832*G^3*M*IntegralOverBarQm[1][dt[3][barMij][j, a]*dt[4][barMij][i, -a]])/(175*c^13*r^2) - 
 (16*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[1][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(35*c^14*r) - (384*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(245*c^13*r^2) - 
 (832*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(2205*c^14*r) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][i, j]])/(441*c^14*r) + 
 (832*G^3*M*IntegralOverBarQm[1][dt[3][barMij][i, a]*dt[4][barMij][j, -a]])/(175*c^13*r^2) - (16*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[1][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(35*c^14*r) - (384*G^3*M*IntegralOverBarQm[1][dt[4][barMij][i, a]*dt[4][barMij][j, -a]])/(175*c^14*r) - 
 (384*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[3][barMij][-a, b]*dt[4][barMij][j, -b]])/(245*c^13*r^2) + (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, -a]*dt[4][barMij][j, -b]])/(441*c^14*r) - 
 (832*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][j, b]])/(2205*c^14*r) + (32*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(105*c^14*r) + 
 (176*G^3*M*barMij[a, b]*Metricdelta[i, j]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(175*c^11*r^4) + (128*G^3*M*barMij[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(105*c^11*r^4) - 
 (32*G^3*M*barMij[j, a]*STFnL[i, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(105*c^11*r^4) - (32*G^3*M*barMij[a, b]*STFnL[i, j]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(21*c^11*r^4) - (32*G^3*M*barMij[i, a]*STFnL[j, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]])/(105*c^11*r^4) + 
 (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(175*c^14*r) + (512*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(2205*c^14*r) - 
 (416*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(2205*c^14*r) + (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][i, j]*dt[5][barMij][-a, -b]])/(441*c^14*r) - 
 (416*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[3][barMij][j, b]*dt[5][barMij][-a, -b]])/(2205*c^14*r) - (192*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][-a, k]])/(11*c^11*r^4) - 
 (3776*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*IntegralOverBarQm[1][dt[5][barMij][-b, -k]])/(105*c^11*r^4) + (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(315*c^14*r) + 
 (256*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(35*c^14*r) - (8*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[1][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(35*c^14*r) - 
 (8*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[1][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(35*c^14*r) + (48*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][b, k]])/(55*c^11*r^4) + 
 (48*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][b, k]])/(55*c^11*r^4) - (96*G^3*M*barMij[j, a]*IntegralOverBarQm[1][dt[5][barMij][i, -a]])/(175*c^11*r^4) - (192*G^3*M*IntegralOverBarQm[1][dt[3][barMij][j, a]*dt[5][barMij][i, -a]])/(175*c^14*r) - 
 (416*G^3*M*barMij[j, a]*STFnL[-a, b]*IntegralOverBarQm[1][dt[5][barMij][i, -b]])/(15*c^11*r^4) + (1376*G^3*M*barMij[a, b]*STFnL[j, -a]*IntegralOverBarQm[1][dt[5][barMij][i, -b]])/(21*c^11*r^4) - 
 (416*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(2205*c^14*r) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][j, -a]*dt[5][barMij][i, -b]])/(441*c^14*r) + 
 (1408*G^3*M*barMij[a, b]*STFnL[-a, -b]*IntegralOverBarQm[1][dt[5][barMij][i, j]])/(21*c^11*r^4) + (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[5][barMij][i, j]])/(441*c^14*r) - 
 (8*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(35*c^14*r) + (2544*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, k]])/(11*c^11*r^4) - 
 (96*G^3*M*barMij[i, a]*IntegralOverBarQm[1][dt[5][barMij][j, -a]])/(175*c^11*r^4) - (192*G^3*M*IntegralOverBarQm[1][dt[3][barMij][i, a]*dt[5][barMij][j, -a]])/(175*c^14*r) - (416*G^3*M*barMij[i, a]*STFnL[-a, b]*IntegralOverBarQm[1][dt[5][barMij][j, -b]])/(15*c^11*r^4) + 
 (1376*G^3*M*barMij[a, b]*STFnL[i, -a]*IntegralOverBarQm[1][dt[5][barMij][j, -b]])/(21*c^11*r^4) - (416*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[3][barMij][-a, b]*dt[5][barMij][j, -b]])/(2205*c^14*r) + 
 (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[3][barMij][i, -a]*dt[5][barMij][j, -b]])/(441*c^14*r) - (8*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(35*c^14*r) + 
 (2544*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][j, k]])/(11*c^11*r^4) + (32*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[1][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(105*c^14*r) - 
 (12648*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][k, l]])/(55*c^11*r^4) - (48*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][k, l]])/(c^11*r^4) - 
 (64*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(35*c^12*r^3) - (192*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(49*c^12*r^3) - 
 (192*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(49*c^12*r^3) - (192*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(7*c^12*r^3) + 
 (288*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(49*c^12*r^3) + (192*G^3*M*IntegralOverBarQm[2][dt[3][barMij][i, a]*dt[3][barMij][j, -a]])/(35*c^12*r^3) + 
 (288*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/(49*c^12*r^3) + (176*G^3*M*barMij[a, b]*Metricdelta[i, j]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(35*c^10*r^5) + 
 (128*G^3*M*barMij[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(21*c^10*r^5) - (32*G^3*M*barMij[j, a]*STFnL[i, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(21*c^10*r^5) - (160*G^3*M*barMij[a, b]*STFnL[i, j]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(21*c^10*r^5) - 
 (32*G^3*M*barMij[i, a]*STFnL[j, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]])/(21*c^10*r^5) + (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(35*c^13*r^2) + 
 (2320*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(441*c^13*r^2) - (688*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(441*c^13*r^2) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][i, j]*dt[4][barMij][-a, -b]])/(441*c^13*r^2) - (688*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[3][barMij][j, b]*dt[4][barMij][-a, -b]])/(441*c^13*r^2) - 
 (960*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][-a, k]])/(11*c^10*r^5) + (32*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(315*c^14*r) - 
 (1888*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(441*c^14*r) + (16*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*IntegralOverBarQm[2][dt[4][barMij][-b, -k]])/(3*c^10*r^5) + 
 (1472*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(441*c^13*r^2) + (1408*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(21*c^13*r^2) - 
 (44*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(21*c^13*r^2) - (44*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][j, -a]*dt[4][barMij][-b, -k]])/(21*c^13*r^2) - 
 (1856*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(441*c^14*r) - (256*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(21*c^14*r) + 
 (48*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][b, k]])/(11*c^10*r^5) + (48*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][b, k]])/(11*c^10*r^5) - (96*G^3*M*barMij[j, a]*IntegralOverBarQm[2][dt[4][barMij][i, -a]])/(35*c^10*r^5) - 
 (192*G^3*M*IntegralOverBarQm[2][dt[3][barMij][j, a]*dt[4][barMij][i, -a]])/(35*c^13*r^2) + (16*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[2][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(21*c^14*r) - 
 (320*G^3*M*barMij[j, a]*STFnL[-a, b]*IntegralOverBarQm[2][dt[4][barMij][i, -b]])/(21*c^10*r^5) + (400*G^3*M*barMij[a, b]*STFnL[j, -a]*IntegralOverBarQm[2][dt[4][barMij][i, -b]])/(21*c^10*r^5) - 
 (688*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(441*c^13*r^2) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][j, -a]*dt[4][barMij][i, -b]])/(441*c^13*r^2) + 
 (1472*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(441*c^14*r) + (80*G^3*M*barMij[a, b]*STFnL[-a, -b]*IntegralOverBarQm[2][dt[4][barMij][i, j]])/(3*c^10*r^5) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][i, j]])/(441*c^13*r^2) - (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][i, j]])/(441*c^14*r) - 
 (44*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(21*c^13*r^2) + (840*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, k]])/(11*c^10*r^5) - 
 (96*G^3*M*barMij[i, a]*IntegralOverBarQm[2][dt[4][barMij][j, -a]])/(35*c^10*r^5) - (192*G^3*M*IntegralOverBarQm[2][dt[3][barMij][i, a]*dt[4][barMij][j, -a]])/(35*c^13*r^2) + (16*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[2][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(21*c^14*r) - 
 (256*G^3*M*IntegralOverBarQm[2][dt[4][barMij][i, a]*dt[4][barMij][j, -a]])/(105*c^14*r) - (320*G^3*M*barMij[i, a]*STFnL[-a, b]*IntegralOverBarQm[2][dt[4][barMij][j, -b]])/(21*c^10*r^5) + (400*G^3*M*barMij[a, b]*STFnL[i, -a]*IntegralOverBarQm[2][dt[4][barMij][j, -b]])/(21*c^10*r^5) - 
 (688*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[3][barMij][-a, b]*dt[4][barMij][j, -b]])/(441*c^13*r^2) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[4][barMij][j, -b]])/(441*c^13*r^2) - 
 (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, -a]*dt[4][barMij][j, -b]])/(441*c^14*r) + (1472*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][j, b]])/(441*c^14*r) - 
 (44*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][j, -k]])/(21*c^13*r^2) + (840*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][j, k]])/(11*c^10*r^5) + 
 (32*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(21*c^13*r^2) - (16*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(21*c^14*r) - 
 (768*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][k, l]])/(11*c^10*r^5) - (240*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][k, l]])/(c^10*r^5) + 
 (32*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(315*c^14*r) - (1888*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(441*c^14*r) + 
 (736*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(441*c^14*r) - (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][i, j]*dt[5][barMij][-a, -b]])/(441*c^14*r) + 
 (736*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[3][barMij][j, b]*dt[5][barMij][-a, -b]])/(441*c^14*r) - (1856*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(441*c^14*r) - 
 (256*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(21*c^14*r) + (8*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(21*c^14*r) + 
 (8*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(21*c^14*r) - (128*G^3*M*IntegralOverBarQm[2][dt[3][barMij][j, a]*dt[5][barMij][i, -a]])/(105*c^14*r) + 
 (736*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(441*c^14*r) - (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][j, -a]*dt[5][barMij][i, -b]])/(441*c^14*r) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][i, j]])/(441*c^14*r) + (8*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(21*c^14*r) - 
 (128*G^3*M*IntegralOverBarQm[2][dt[3][barMij][i, a]*dt[5][barMij][j, -a]])/(105*c^14*r) + (736*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[3][barMij][-a, b]*dt[5][barMij][j, -b]])/(441*c^14*r) - 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[3][barMij][i, -a]*dt[5][barMij][j, -b]])/(441*c^14*r) + (8*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(21*c^14*r) - 
 (16*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[2][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(21*c^14*r) - (1024*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(315*c^12*r^3) + 
 (512*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(63*c^12*r^3) + (320*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(3*c^12*r^3) - 
 (20*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(3*c^12*r^3) + (1664*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(315*c^12*r^3) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][i, j]])/(63*c^12*r^3) - (20*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]])/(3*c^12*r^3) - 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[3][barMij][j, -b]])/(63*c^12*r^3) + (1664*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/(315*c^12*r^3) + 
 (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(175*c^13*r^2) - (2816*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(567*c^13*r^2) + 
 (1696*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(405*c^13*r^2) - (656*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][i, j]*dt[4][barMij][-a, -b]])/(567*c^13*r^2) + 
 (1696*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[3][barMij][j, b]*dt[4][barMij][-a, -b]])/(405*c^13*r^2) - (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(175*c^14*r) + 
 (512*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(945*c^14*r) - (1216*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(81*c^13*r^2) - 
 (12224*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(165*c^13*r^2) + (80*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(33*c^13*r^2) + 
 (80*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][j, -a]*dt[4][barMij][-b, -k]])/(33*c^13*r^2) + (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(135*c^14*r) - 
 (9344*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[3][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(1815*c^14*r) - (192*G^3*M*IntegralOverBarQm[3][dt[3][barMij][j, a]*dt[4][barMij][i, -a]])/(175*c^13*r^2) + 
 (288*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[3][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(605*c^14*r) + (1696*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(405*c^13*r^2) - 
 (1312*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][j, -a]*dt[4][barMij][i, -b]])/(567*c^13*r^2) - (832*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(945*c^14*r) - 
 (656*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][i, j]])/(567*c^13*r^2) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][i, j]])/(189*c^14*r) + 
 (80*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(33*c^13*r^2) - (192*G^3*M*IntegralOverBarQm[3][dt[3][barMij][i, a]*dt[4][barMij][j, -a]])/(175*c^13*r^2) + 
 (288*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[3][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(605*c^14*r) + (384*G^3*M*IntegralOverBarQm[3][dt[4][barMij][i, a]*dt[4][barMij][j, -a]])/(175*c^14*r) + 
 (1696*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[3][barMij][-a, b]*dt[4][barMij][j, -b]])/(405*c^13*r^2) - (1312*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[4][barMij][j, -b]])/(567*c^13*r^2) + 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[4][barMij][i, -a]*dt[4][barMij][j, -b]])/(189*c^14*r) - (832*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][j, b]])/(945*c^14*r) + 
 (80*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][j, -k]])/(33*c^13*r^2) - (496*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(99*c^13*r^2) + 
 (32*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(9*c^13*r^2) - (192*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(605*c^14*r) - 
 (80*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[3][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(33*c^14*r) + (264*G^3*M*barMij[a, b]*Metricdelta[i, j]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(175*c^11*r^4) + 
 (64*G^3*M*barMij[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(35*c^11*r^4) - (16*G^3*M*barMij[j, a]*STFnL[i, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(35*c^11*r^4) - (16*G^3*M*barMij[a, b]*STFnL[i, j]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(7*c^11*r^4) - 
 (16*G^3*M*barMij[i, a]*STFnL[j, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]])/(35*c^11*r^4) - (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(175*c^14*r) + 
 (512*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(945*c^14*r) - (416*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(945*c^14*r) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][i, j]*dt[5][barMij][-a, -b]])/(189*c^14*r) - (416*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[3][barMij][j, b]*dt[5][barMij][-a, -b]])/(945*c^14*r) - 
 (288*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][-a, k]])/(11*c^11*r^4) + (272*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*IntegralOverBarQm[3][dt[5][barMij][-b, -k]])/(35*c^11*r^4) + 
 (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(135*c^14*r) - (9344*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(1815*c^14*r) + 
 (144*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(605*c^14*r) + (144*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(605*c^14*r) + 
 (72*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][b, k]])/(55*c^11*r^4) + (72*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][b, k]])/(55*c^11*r^4) - (144*G^3*M*barMij[j, a]*IntegralOverBarQm[3][dt[5][barMij][i, -a]])/(175*c^11*r^4) + 
 (192*G^3*M*IntegralOverBarQm[3][dt[3][barMij][j, a]*dt[5][barMij][i, -a]])/(175*c^14*r) - (16*G^3*M*barMij[j, a]*STFnL[-a, b]*IntegralOverBarQm[3][dt[5][barMij][i, -b]])/(35*c^11*r^4) - (32*G^3*M*barMij[a, b]*STFnL[j, -a]*IntegralOverBarQm[3][dt[5][barMij][i, -b]])/(7*c^11*r^4) - 
 (416*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(945*c^14*r) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][j, -a]*dt[5][barMij][i, -b]])/(189*c^14*r) - 
 (16*G^3*M*barMij[a, b]*STFnL[-a, -b]*IntegralOverBarQm[3][dt[5][barMij][i, j]])/(7*c^11*r^4) + (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][i, j]])/(189*c^14*r) + 
 (144*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(605*c^14*r) - (144*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, k]])/(11*c^11*r^4) - 
 (144*G^3*M*barMij[i, a]*IntegralOverBarQm[3][dt[5][barMij][j, -a]])/(175*c^11*r^4) + (192*G^3*M*IntegralOverBarQm[3][dt[3][barMij][i, a]*dt[5][barMij][j, -a]])/(175*c^14*r) - (16*G^3*M*barMij[i, a]*STFnL[-a, b]*IntegralOverBarQm[3][dt[5][barMij][j, -b]])/(35*c^11*r^4) - 
 (32*G^3*M*barMij[a, b]*STFnL[i, -a]*IntegralOverBarQm[3][dt[5][barMij][j, -b]])/(7*c^11*r^4) - (416*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[3][barMij][-a, b]*dt[5][barMij][j, -b]])/(945*c^14*r) + 
 (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[3][barMij][i, -a]*dt[5][barMij][j, -b]])/(189*c^14*r) + (144*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(605*c^14*r) - 
 (144*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][j, k]])/(11*c^11*r^4) - (192*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(605*c^14*r) - 
 (80*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[3][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(33*c^14*r) + (828*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][k, l]])/(55*c^11*r^4) - 
 (72*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][k, l]])/(c^11*r^4) - (64*G^3*M*STFnL[i, j]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][a, b]])/(441*c^12*r^3) + 
 (160*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(441*c^12*r^3) + (96*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(77*c^12*r^3) - 
 (24*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(11*c^12*r^3) + (320*G^3*M*STFnL[j, a]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][i, b]])/(441*c^12*r^3) - 
 (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][i, j]])/(63*c^12*r^3) - (24*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]])/(11*c^12*r^3) - 
 (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[3][barMij][j, -b]])/(63*c^12*r^3) + (320*G^3*M*STFnL[i, a]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][j, b]])/(441*c^12*r^3) + 
 (16*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(11*c^12*r^3) + (16*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(c^12*r^3) + 
 (17408*G^3*M*STFnL[i, j]*IntegralOverBarQm[4][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(2205*c^13*r^2) - (14144*G^3*M*STFnL[j, a]*IntegralOverBarQm[4][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(2205*c^13*r^2) + 
 (544*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][i, j]*dt[4][barMij][-a, -b]])/(441*c^13*r^2) - (14144*G^3*M*STFnL[i, a]*IntegralOverBarQm[4][dt[3][barMij][j, b]*dt[4][barMij][-a, -b]])/(2205*c^13*r^2) + 
 (2048*G^3*M*STFnL[i, j]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(2205*c^14*r) + (1664*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(441*c^13*r^2) - 
 (8704*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(847*c^13*r^2) + (356*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(847*c^13*r^2) + 
 (356*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][j, -a]*dt[4][barMij][-b, -k]])/(847*c^13*r^2) + (5248*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[4][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(2205*c^14*r) + 
 (10624*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[4][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(847*c^14*r) - (1168*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[4][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(847*c^14*r) - 
 (14144*G^3*M*STFnL[j, a]*IntegralOverBarQm[4][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(2205*c^13*r^2) + (1088*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][j, -a]*dt[4][barMij][i, -b]])/(441*c^13*r^2) - 
 (3328*G^3*M*STFnL[j, a]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(2205*c^14*r) + (544*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][i, j]])/(441*c^13*r^2) + 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][i, j]])/(441*c^14*r) + (356*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(847*c^13*r^2) - 
 (1168*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[4][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(847*c^14*r) - (14144*G^3*M*STFnL[i, a]*IntegralOverBarQm[4][dt[3][barMij][-a, b]*dt[4][barMij][j, -b]])/(2205*c^13*r^2) + 
 (1088*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[4][barMij][j, -b]])/(441*c^13*r^2) + (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[4][barMij][i, -a]*dt[4][barMij][j, -b]])/(441*c^14*r) - 
 (3328*G^3*M*STFnL[i, a]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][j, b]])/(2205*c^14*r) + (356*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][j, -k]])/(847*c^13*r^2) - 
 (768*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(847*c^13*r^2) - (380*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(11*c^13*r^2) + 
 (1336*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(847*c^14*r) + (40*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[4][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(11*c^14*r) + 
 (2048*G^3*M*STFnL[i, j]*IntegralOverBarQm[4][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(2205*c^14*r) - (1664*G^3*M*STFnL[j, a]*IntegralOverBarQm[4][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(2205*c^14*r) + 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][i, j]*dt[5][barMij][-a, -b]])/(441*c^14*r) - (1664*G^3*M*STFnL[i, a]*IntegralOverBarQm[4][dt[3][barMij][j, b]*dt[5][barMij][-a, -b]])/(2205*c^14*r) + 
 (5248*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(2205*c^14*r) + (10624*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(847*c^14*r) - 
 (584*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(847*c^14*r) - (584*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(847*c^14*r) - 
 (1664*G^3*M*STFnL[j, a]*IntegralOverBarQm[4][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(2205*c^14*r) + (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][j, -a]*dt[5][barMij][i, -b]])/(441*c^14*r) + 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][i, j]])/(441*c^14*r) - (584*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(847*c^14*r) - 
 (1664*G^3*M*STFnL[i, a]*IntegralOverBarQm[4][dt[3][barMij][-a, b]*dt[5][barMij][j, -b]])/(2205*c^14*r) + (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[4][dt[3][barMij][i, -a]*dt[5][barMij][j, -b]])/(441*c^14*r) - 
 (584*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(847*c^14*r) + (1336*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(847*c^14*r) + 
 (40*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[4][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(11*c^14*r) + (128*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[3][barMij][-b, -k]])/(33*c^12*r^3) - 
 (224*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-b, -k]*dt[3][barMij][i, -a]])/(33*c^12*r^3) - (224*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-b, -k]*dt[3][barMij][j, -a]])/(33*c^12*r^3) - 
 (48*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(11*c^12*r^3) - (70*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[3][barMij][-k, -l]])/(c^12*r^3) + 
 (128*G^3*M*STFnL[i, j]*IntegralOverBarQm[5][dt[3][barMij][a, b]*dt[4][barMij][-a, -b]])/(3969*c^13*r^2) - (320*G^3*M*STFnL[j, a]*IntegralOverBarQm[5][dt[3][barMij][i, b]*dt[4][barMij][-a, -b]])/(3969*c^13*r^2) + 
 (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][i, j]*dt[4][barMij][-a, -b]])/(567*c^13*r^2) - (320*G^3*M*STFnL[i, a]*IntegralOverBarQm[5][dt[3][barMij][j, b]*dt[4][barMij][-a, -b]])/(3969*c^13*r^2) - 
 (1024*G^3*M*STFnL[i, j]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][a, b]])/(1323*c^14*r) - (320*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(3969*c^13*r^2) + 
 (832*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(231*c^13*r^2) - (104*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(33*c^13*r^2) - 
 (104*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][j, -a]*dt[4][barMij][-b, -k]])/(33*c^13*r^2) - (128*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[5][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(189*c^14*r) - 
 (7360*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[5][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(3003*c^14*r) + (480*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[5][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(1001*c^14*r) - 
 (320*G^3*M*STFnL[j, a]*IntegralOverBarQm[5][dt[3][barMij][-a, b]*dt[4][barMij][i, -b]])/(3969*c^13*r^2) + (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][j, -a]*dt[4][barMij][i, -b]])/(567*c^13*r^2) + 
 (1664*G^3*M*STFnL[j, a]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][i, b]])/(1323*c^14*r) + (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][i, j]])/(567*c^13*r^2) - 
 (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][i, j]])/(1323*c^14*r) - (104*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(33*c^13*r^2) + 
 (480*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[5][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(1001*c^14*r) - (320*G^3*M*STFnL[i, a]*IntegralOverBarQm[5][dt[3][barMij][-a, b]*dt[4][barMij][j, -b]])/(3969*c^13*r^2) + 
 (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][i, -a]*dt[4][barMij][j, -b]])/(567*c^13*r^2) - (640*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[4][barMij][i, -a]*dt[4][barMij][j, -b]])/(1323*c^14*r) + 
 (1664*G^3*M*STFnL[i, a]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][j, b]])/(1323*c^14*r) - (104*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][j, -k]])/(33*c^13*r^2) + 
 (856*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(99*c^13*r^2) + (328*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(9*c^13*r^2) - 
 (320*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(1001*c^14*r) + (64*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[5][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(39*c^14*r) - 
 (1024*G^3*M*STFnL[i, j]*IntegralOverBarQm[5][dt[3][barMij][a, b]*dt[5][barMij][-a, -b]])/(1323*c^14*r) + (832*G^3*M*STFnL[j, a]*IntegralOverBarQm[5][dt[3][barMij][i, b]*dt[5][barMij][-a, -b]])/(1323*c^14*r) - 
 (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][i, j]*dt[5][barMij][-a, -b]])/(1323*c^14*r) + (832*G^3*M*STFnL[i, a]*IntegralOverBarQm[5][dt[3][barMij][j, b]*dt[5][barMij][-a, -b]])/(1323*c^14*r) - 
 (128*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(189*c^14*r) - (7360*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(3003*c^14*r) + 
 (240*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(1001*c^14*r) + (240*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(1001*c^14*r) + 
 (832*G^3*M*STFnL[j, a]*IntegralOverBarQm[5][dt[3][barMij][-a, b]*dt[5][barMij][i, -b]])/(1323*c^14*r) - (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][j, -a]*dt[5][barMij][i, -b]])/(1323*c^14*r) - 
 (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][i, j]])/(1323*c^14*r) + (240*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(1001*c^14*r) + 
 (832*G^3*M*STFnL[i, a]*IntegralOverBarQm[5][dt[3][barMij][-a, b]*dt[5][barMij][j, -b]])/(1323*c^14*r) - (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[5][dt[3][barMij][i, -a]*dt[5][barMij][j, -b]])/(1323*c^14*r) + 
 (240*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(1001*c^14*r) - (320*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(1001*c^14*r) + 
 (64*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[5][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(39*c^14*r) - (1600*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[4][barMij][-b, -k]])/(363*c^13*r^2) + 
 (1400*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][i, -a]*dt[4][barMij][-b, -k]])/(363*c^13*r^2) + (1400*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][j, -a]*dt[4][barMij][-b, -k]])/(363*c^13*r^2) - 
 (128*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[6][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(363*c^14*r) + (224*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[6][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(363*c^14*r) + 
 (1400*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][i, -k]])/(363*c^13*r^2) + (224*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[6][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(363*c^14*r) + 
 (1400*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][j, -k]])/(363*c^13*r^2) - (1280*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(363*c^13*r^2) + 
 (28*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(11*c^13*r^2) - (296*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(363*c^14*r) - 
 (40*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[6][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(11*c^14*r) - (128*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[6][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(363*c^14*r) + 
 (112*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(363*c^14*r) + (112*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(363*c^14*r) + 
 (112*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(363*c^14*r) + (112*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(363*c^14*r) - 
 (296*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(363*c^14*r) - (40*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[6][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(11*c^14*r) + 
 (448*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[7][dt[4][barMij][-a, k]*dt[4][barMij][-b, -k]])/(1573*c^14*r) - (784*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[7][dt[4][barMij][-b, -k]*dt[4][barMij][i, -a]])/(1573*c^14*r) - 
 (784*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[7][dt[4][barMij][-b, -k]*dt[4][barMij][j, -a]])/(1573*c^14*r) + (1568*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[7][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(4719*c^14*r) + 
 (112*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[7][dt[4][barMij][-a, -b]*dt[4][barMij][-k, -l]])/(143*c^14*r) + (448*G^3*M*STFnL[i, j, a, b]*IntegralOverBarQm[7][dt[3][barMij][-a, k]*dt[5][barMij][-b, -k]])/(1573*c^14*r) - 
 (392*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[7][dt[3][barMij][i, -a]*dt[5][barMij][-b, -k]])/(1573*c^14*r) - (392*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[7][dt[3][barMij][j, -a]*dt[5][barMij][-b, -k]])/(1573*c^14*r) - 
 (392*G^3*M*STFnL[j, a, b, k]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[5][barMij][i, -k]])/(1573*c^14*r) - (392*G^3*M*STFnL[i, a, b, k]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[5][barMij][j, -k]])/(1573*c^14*r) + 
 (1568*G^3*M*Metricdelta[i, j]*STFnL[a, b, k, l]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(4719*c^14*r) + (112*G^3*M*STFnL[i, j, a, b, k, l]*IntegralOverBarQm[7][dt[3][barMij][-a, -b]*dt[5][barMij][-k, -l]])/(143*c^14*r) - 
 (52*G^3*M*barMij[a, b]*Metricdelta[i, j]*dt[1][barMij][-a, -b])/(7*c^7*r^8) - (28*G^3*M*barMij[i, j]*STFnL[a, b]*dt[1][barMij][-a, -b])/(3*c^7*r^8) + (7*G^3*M*barMij[j, a]*STFnL[i, b]*dt[1][barMij][-a, -b])/(3*c^7*r^8) + 
 (35*G^3*M*barMij[a, b]*STFnL[i, j]*dt[1][barMij][-a, -b])/(3*c^7*r^8) + (7*G^3*M*barMij[i, a]*STFnL[j, b]*dt[1][barMij][-a, -b])/(3*c^7*r^8) - (16*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(15*c^12*r^3) + 
 (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - (48*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(c^12*r^3) - 
 (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, j]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - (48*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[5][barMij][j, b]]*dt[1][barMij][-a, -b])/(c^12*r^3) + 
 (48*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[6][barMij][i, j]]*dt[1][barMij][-a, -b])/(c^13*r^2) - (16*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(5*c^11*r^4) + 
 (96*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(7*c^11*r^4) - (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, j]]*dt[1][barMij][-a, -b])/(7*c^11*r^4) + 
 (176*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(175*c^12*r^3) - (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(21*c^12*r^3) + 
 (1376*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(21*c^12*r^3) + (1408*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][i, j]]*dt[1][barMij][-a, -b])/(21*c^12*r^3) + 
 (1376*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][j, b]]*dt[1][barMij][-a, -b])/(21*c^12*r^3) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[6][barMij][i, j]]*dt[1][barMij][-a, -b])/(c^13*r^2) + 
 (176*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(35*c^11*r^4) - (160*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][-a, -b])/(21*c^11*r^4) + 
 (400*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][i, b]]*dt[1][barMij][-a, -b])/(21*c^11*r^4) + (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, j]]*dt[1][barMij][-a, -b])/(3*c^11*r^4) + 
 (400*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][j, b]]*dt[1][barMij][-a, -b])/(21*c^11*r^4) + (8*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(3*c^12*r^3) + 
 (64*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, j]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) + 
 (264*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(175*c^12*r^3) - (16*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - 
 (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][i, b]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][i, j]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - 
 (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][j, b]]*dt[1][barMij][-a, -b])/(7*c^12*r^3) - (840*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*dt[1][barMij][-a, k])/(11*c^7*r^8) + (32*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(c^12*r^3) + 
 (96*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][-a, k])/(c^11*r^4) - (192*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(11*c^12*r^3) - 
 (960*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][-a, k])/(11*c^11*r^4) + (64*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(c^12*r^3) - 
 (288*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][-a, k])/(11*c^12*r^3) - (212*G^3*M*Metricdelta[i, j]*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(21*c^8*r^7) - (G^3*M*STFnL[i, j]*dt[1][barMij][-a, -b]*dt[1][barMij][a, b])/(c^8*r^7) - 
 (1008*G^3*M*STFnL[i, j, -b, -k]*dt[1][barMij][-a, k]*dt[1][barMij][a, b])/(11*c^8*r^7) - (502*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*dt[1][barMij][-b, -k])/(105*c^7*r^8) + 
 (320*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(7*c^12*r^3) - (48*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[1][barMij][-b, -k])/(7*c^11*r^4) - 
 (3776*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(105*c^12*r^3) + (16*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[1][barMij][-b, -k])/(3*c^11*r^4) + 
 (16*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(c^12*r^3) + (272*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, k]]*dt[1][barMij][-b, -k])/(35*c^12*r^3) - 
 (794*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[1][barMij][-a, k]*dt[1][barMij][-b, -k])/(35*c^8*r^7) + (42*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*dt[1][barMij][b, k])/(11*c^7*r^8) + (42*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*dt[1][barMij][b, k])/(11*c^7*r^8) - 
 (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(c^12*r^3) - (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][j, a]]*dt[1][barMij][b, k])/(c^12*r^3) - 
 (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[1][barMij][b, k])/(c^11*r^4) - (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][j, a]]*dt[1][barMij][b, k])/(c^11*r^4) + 
 (2544*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(11*c^12*r^3) + (2544*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][j, a]]*dt[1][barMij][b, k])/(11*c^12*r^3) + 
 (840*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[1][barMij][b, k])/(11*c^11*r^4) + (840*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][j, a]]*dt[1][barMij][b, k])/(11*c^11*r^4) - 
 (32*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(c^12*r^3) - (32*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][j, a]]*dt[1][barMij][b, k])/(c^12*r^3) - 
 (144*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[1][barMij][b, k])/(11*c^12*r^3) - (144*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][j, a]]*dt[1][barMij][b, k])/(11*c^12*r^3) + (36*G^3*M*barMij[j, a]*dt[1][barMij][i, -a])/(7*c^7*r^8) + 
 (16*G^3*M*IntegralOverBarQm[0][dt[5][barMij][j, a]]*dt[1][barMij][i, -a])/(5*c^12*r^3) + (48*G^3*M*IntegralOverBarQm[1][dt[4][barMij][j, a]]*dt[1][barMij][i, -a])/(5*c^11*r^4) - (96*G^3*M*IntegralOverBarQm[1][dt[5][barMij][j, a]]*dt[1][barMij][i, -a])/(175*c^12*r^3) - 
 (96*G^3*M*IntegralOverBarQm[2][dt[4][barMij][j, a]]*dt[1][barMij][i, -a])/(35*c^11*r^4) + (32*G^3*M*IntegralOverBarQm[2][dt[5][barMij][j, a]]*dt[1][barMij][i, -a])/(5*c^12*r^3) - (144*G^3*M*IntegralOverBarQm[3][dt[5][barMij][j, a]]*dt[1][barMij][i, -a])/(175*c^12*r^3) + 
 (1269*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][b, k]*dt[1][barMij][i, a])/(11*c^8*r^7) + (161*G^3*M*barMij[j, a]*STFnL[-a, b]*dt[1][barMij][i, -b])/(15*c^7*r^8) + (7*G^3*M*barMij[a, b]*STFnL[j, -a]*dt[1][barMij][i, -b])/(3*c^7*r^8) + 
 (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][j, -a]]*dt[1][barMij][i, -b])/(7*c^12*r^3) + (144*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][j, -a]]*dt[1][barMij][i, -b])/(7*c^11*r^4) - 
 (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[1][barMij][i, -b])/(105*c^12*r^3) - (416*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][j, -a]]*dt[1][barMij][i, -b])/(15*c^12*r^3) - 
 (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[1][barMij][i, -b])/(21*c^11*r^4) - (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][j, -a]]*dt[1][barMij][i, -b])/(21*c^11*r^4) + 
 (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][j, -a]]*dt[1][barMij][i, -b])/(7*c^12*r^3) - (16*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[1][barMij][i, -b])/(35*c^12*r^3) - 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][j, -a]]*dt[1][barMij][i, -b])/(35*c^12*r^3) - (6*G^3*M*STFnL[j, a]*dt[1][barMij][-a, -b]*dt[1][barMij][i, b])/(7*c^8*r^7) - (28*G^3*M*barMij[a, b]*STFnL[-a, -b]*dt[1][barMij][i, j])/(3*c^7*r^8) - 
 (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]]*dt[1][barMij][i, j])/(7*c^12*r^3) - (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]]*dt[1][barMij][i, j])/(7*c^11*r^4) + 
 (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]]*dt[1][barMij][i, j])/(105*c^12*r^3) + (128*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]]*dt[1][barMij][i, j])/(21*c^11*r^4) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]]*dt[1][barMij][i, j])/(7*c^12*r^3) + (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]]*dt[1][barMij][i, j])/(35*c^12*r^3) + (22*G^3*M*STFnL[a, b]*dt[1][barMij][-a, -b]*dt[1][barMij][i, j])/(7*c^8*r^7) + 
 (42*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*dt[1][barMij][i, k])/(11*c^7*r^8) - (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(c^12*r^3) - 
 (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][i, k])/(c^11*r^4) + (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(55*c^12*r^3) + 
 (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][i, k])/(11*c^11*r^4) - (32*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(c^12*r^3) + 
 (72*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][i, k])/(55*c^12*r^3) + (36*G^3*M*barMij[i, a]*dt[1][barMij][j, -a])/(7*c^7*r^8) + (16*G^3*M*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[1][barMij][j, -a])/(5*c^12*r^3) + 
 (48*G^3*M*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[1][barMij][j, -a])/(5*c^11*r^4) - (96*G^3*M*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[1][barMij][j, -a])/(175*c^12*r^3) - (96*G^3*M*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[1][barMij][j, -a])/(35*c^11*r^4) + 
 (32*G^3*M*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[1][barMij][j, -a])/(5*c^12*r^3) - (144*G^3*M*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[1][barMij][j, -a])/(175*c^12*r^3) - (424*G^3*M*dt[1][barMij][i, a]*dt[1][barMij][j, -a])/(35*c^8*r^7) + 
 (1269*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][b, k]*dt[1][barMij][j, a])/(11*c^8*r^7) + (161*G^3*M*barMij[i, a]*STFnL[-a, b]*dt[1][barMij][j, -b])/(15*c^7*r^8) + (7*G^3*M*barMij[a, b]*STFnL[i, -a]*dt[1][barMij][j, -b])/(3*c^7*r^8) + 
 (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, -a]]*dt[1][barMij][j, -b])/(7*c^12*r^3) + (144*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, -a]]*dt[1][barMij][j, -b])/(7*c^11*r^4) - 
 (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[1][barMij][j, -b])/(105*c^12*r^3) - (416*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][i, -a]]*dt[1][barMij][j, -b])/(15*c^12*r^3) - 
 (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[1][barMij][j, -b])/(21*c^11*r^4) - (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, -a]]*dt[1][barMij][j, -b])/(21*c^11*r^4) + 
 (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, -a]]*dt[1][barMij][j, -b])/(7*c^12*r^3) - (16*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[1][barMij][j, -b])/(35*c^12*r^3) - 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][i, -a]]*dt[1][barMij][j, -b])/(35*c^12*r^3) - (942*G^3*M*STFnL[a, b]*dt[1][barMij][i, -a]*dt[1][barMij][j, -b])/(35*c^8*r^7) - (6*G^3*M*STFnL[i, a]*dt[1][barMij][-a, -b]*dt[1][barMij][j, b])/(7*c^8*r^7) + 
 (42*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*dt[1][barMij][j, k])/(11*c^7*r^8) - (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][j, k])/(c^12*r^3) - 
 (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][j, k])/(c^11*r^4) + (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][j, k])/(55*c^12*r^3) + 
 (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][j, k])/(11*c^11*r^4) - (32*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][j, k])/(c^12*r^3) + 
 (72*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][j, k])/(55*c^12*r^3) - (474*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[1][barMij][k, l])/(11*c^7*r^8) + 
 (1605*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*dt[1][barMij][k, l])/(c^7*r^8) + (16*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) + 
 (48*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) - (12648*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(55*c^12*r^3) - 
 (48*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) - (768*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(11*c^11*r^4) - 
 (240*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[1][barMij][k, l])/(c^11*r^4) + (68*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) + 
 (828*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(55*c^12*r^3) - (72*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[1][barMij][k, l])/(c^12*r^3) - 
 (1605*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[1][barMij][k, l])/(11*c^8*r^7) + (2025*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[1][barMij][k, l])/(c^8*r^7) + (116*G^3*M*barMij[a, b]*Metricdelta[i, j]*dt[2][barMij][-a, -b])/(15*c^8*r^7) + 
 (128*G^3*M*barMij[i, j]*STFnL[a, b]*dt[2][barMij][-a, -b])/(7*c^8*r^7) - (43*G^3*M*barMij[j, a]*STFnL[i, b]*dt[2][barMij][-a, -b])/(7*c^8*r^7) - (87*G^3*M*barMij[a, b]*STFnL[i, j]*dt[2][barMij][-a, -b])/(7*c^8*r^7) - (43*G^3*M*barMij[i, a]*STFnL[j, b]*dt[2][barMij][-a, -b])/(7*c^8*r^7) - 
 (16*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(15*c^13*r^2) + (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(7*c^13*r^2) - 
 (48*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(c^13*r^2) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, j]]*dt[2][barMij][-a, -b])/(7*c^13*r^2) - 
 (48*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[5][barMij][j, b]]*dt[2][barMij][-a, -b])/(c^13*r^2) + (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[6][barMij][i, j]]*dt[2][barMij][-a, -b])/(3*c^14*r) - 
 (16*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(5*c^12*r^3) + (96*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(7*c^12*r^3) - 
 (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, j]]*dt[2][barMij][-a, -b])/(7*c^12*r^3) - (904*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(175*c^13*r^2) - 
 (1744*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(105*c^13*r^2) + (4432*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(105*c^13*r^2) + 
 (4496*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][i, j]]*dt[2][barMij][-a, -b])/(105*c^13*r^2) + (4432*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][j, b]]*dt[2][barMij][-a, -b])/(105*c^13*r^2) - 
 (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[6][barMij][i, j]]*dt[2][barMij][-a, -b])/(c^14*r) + (272*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(35*c^12*r^3) - 
 (64*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][-a, -b])/(21*c^12*r^3) + (160*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][i, b]]*dt[2][barMij][-a, -b])/(21*c^12*r^3) + 
 (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, j]]*dt[2][barMij][-a, -b])/(3*c^12*r^3) + (160*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][j, b]]*dt[2][barMij][-a, -b])/(21*c^12*r^3) + 
 (8*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(3*c^13*r^2) + (64*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(7*c^13*r^2) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, j]]*dt[2][barMij][-a, -b])/(7*c^13*r^2) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[6][barMij][i, j]]*dt[2][barMij][-a, -b])/(3*c^14*r) - 
 (96*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(175*c^13*r^2) - (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][-a, -b])/(35*c^13*r^2) - 
 (64*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][i, b]]*dt[2][barMij][-a, -b])/(35*c^13*r^2) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][i, j]]*dt[2][barMij][-a, -b])/(35*c^13*r^2) - 
 (64*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][j, b]]*dt[2][barMij][-a, -b])/(35*c^13*r^2) - (204*G^3*M*Metricdelta[i, j]*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(25*c^9*r^6) - (436*G^3*M*STFnL[i, j]*dt[1][barMij][a, b]*dt[2][barMij][-a, -b])/(15*c^9*r^6) - 
 (1172*G^3*M*STFnL[j, a]*dt[1][barMij][i, b]*dt[2][barMij][-a, -b])/(105*c^9*r^6) + (670*G^3*M*STFnL[a, b]*dt[1][barMij][i, j]*dt[2][barMij][-a, -b])/(21*c^9*r^6) - (1172*G^3*M*STFnL[i, a]*dt[1][barMij][j, b]*dt[2][barMij][-a, -b])/(105*c^9*r^6) - 
 (2196*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*dt[2][barMij][-a, k])/(11*c^8*r^7) + (32*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(c^13*r^2) + 
 (96*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][-a, k])/(c^12*r^3) - (384*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(55*c^13*r^2) - 
 (384*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][-a, k])/(11*c^12*r^3) + (64*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(c^13*r^2) - 
 (576*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][-a, k])/(55*c^13*r^2) - (26964*G^3*M*STFnL[i, j, -b, -k]*dt[1][barMij][a, b]*dt[2][barMij][-a, k])/(55*c^9*r^6) - (458*G^3*M*Metricdelta[i, j]*dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/(175*c^10*r^5) - 
 (1537*G^3*M*STFnL[i, j]*dt[2][barMij][-a, -b]*dt[2][barMij][a, b])/(105*c^10*r^5) - (15424*G^3*M*STFnL[i, j, -b, -k]*dt[2][barMij][-a, k]*dt[2][barMij][a, b])/(55*c^10*r^5) + (338*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*dt[2][barMij][-b, -k])/(5*c^8*r^7) + 
 (320*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(7*c^13*r^2) - (48*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[2][barMij][-b, -k])/(7*c^12*r^3) - 
 (4208*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(105*c^13*r^2) + (304*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[2][barMij][-b, -k])/(21*c^12*r^3) + 
 (16*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(c^13*r^2) - (64*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, k]]*dt[2][barMij][-b, -k])/(35*c^13*r^2) + 
 (604*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[1][barMij][-a, k]*dt[2][barMij][-b, -k])/(15*c^9*r^6) + (386*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[2][barMij][-a, k]*dt[2][barMij][-b, -k])/(21*c^10*r^5) + (585*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*dt[2][barMij][b, k])/(11*c^8*r^7) + 
 (585*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*dt[2][barMij][b, k])/(11*c^8*r^7) - (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(c^13*r^2) - 
 (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][j, a]]*dt[2][barMij][b, k])/(c^13*r^2) - (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[2][barMij][b, k])/(c^12*r^3) - 
 (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][j, a]]*dt[2][barMij][b, k])/(c^12*r^3) + (5088*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(55*c^13*r^2) + 
 (5088*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][j, a]]*dt[2][barMij][b, k])/(55*c^13*r^2) + (336*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[2][barMij][b, k])/(11*c^12*r^3) + 
 (336*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][j, a]]*dt[2][barMij][b, k])/(11*c^12*r^3) - (32*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(c^13*r^2) - 
 (32*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][j, a]]*dt[2][barMij][b, k])/(c^13*r^2) - (288*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[2][barMij][b, k])/(55*c^13*r^2) - 
 (288*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][j, a]]*dt[2][barMij][b, k])/(55*c^13*r^2) + (6309*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][i, a]*dt[2][barMij][b, k])/(22*c^9*r^6) + (6309*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][j, a]*dt[2][barMij][b, k])/(22*c^9*r^6) - 
 (4*G^3*M*barMij[j, a]*dt[2][barMij][i, -a])/(c^8*r^7) + (16*G^3*M*IntegralOverBarQm[0][dt[5][barMij][j, a]]*dt[2][barMij][i, -a])/(5*c^13*r^2) + (48*G^3*M*IntegralOverBarQm[1][dt[4][barMij][j, a]]*dt[2][barMij][i, -a])/(5*c^12*r^3) - 
 (3264*G^3*M*IntegralOverBarQm[1][dt[5][barMij][j, a]]*dt[2][barMij][i, -a])/(175*c^13*r^2) - (48*G^3*M*IntegralOverBarQm[2][dt[4][barMij][j, a]]*dt[2][barMij][i, -a])/(7*c^12*r^3) + (32*G^3*M*IntegralOverBarQm[2][dt[5][barMij][j, a]]*dt[2][barMij][i, -a])/(5*c^13*r^2) + 
 (144*G^3*M*IntegralOverBarQm[3][dt[5][barMij][j, a]]*dt[2][barMij][i, -a])/(175*c^13*r^2) - (144*G^3*M*dt[1][barMij][j, a]*dt[2][barMij][i, -a])/(5*c^9*r^6) + (32369*G^3*M*STFnL[j, -a, -b, -k]*dt[2][barMij][b, k]*dt[2][barMij][i, a])/(110*c^10*r^5) - 
 (221*G^3*M*barMij[j, a]*STFnL[-a, b]*dt[2][barMij][i, -b])/(35*c^8*r^7) - (367*G^3*M*barMij[a, b]*STFnL[j, -a]*dt[2][barMij][i, -b])/(7*c^8*r^7) + (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][j, -a]]*dt[2][barMij][i, -b])/(7*c^13*r^2) + 
 (144*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][j, -a]]*dt[2][barMij][i, -b])/(7*c^12*r^3) + (368*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[2][barMij][i, -b])/(21*c^13*r^2) - 
 (1072*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][j, -a]]*dt[2][barMij][i, -b])/(21*c^13*r^2) + (160*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[2][barMij][i, -b])/(21*c^12*r^3) - 
 (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][j, -a]]*dt[2][barMij][i, -b])/(3*c^12*r^3) + (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][j, -a]]*dt[2][barMij][i, -b])/(7*c^13*r^2) + 
 (16*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[2][barMij][i, -b])/(7*c^13*r^2) + (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][j, -a]]*dt[2][barMij][i, -b])/(7*c^13*r^2) - (1012*G^3*M*STFnL[j, a]*dt[1][barMij][-a, b]*dt[2][barMij][i, -b])/(21*c^9*r^6) - 
 (4916*G^3*M*STFnL[a, b]*dt[1][barMij][j, -a]*dt[2][barMij][i, -b])/(105*c^9*r^6) - (2242*G^3*M*STFnL[j, a]*dt[2][barMij][-a, -b]*dt[2][barMij][i, b])/(105*c^10*r^5) - (20*G^3*M*barMij[a, b]*STFnL[-a, -b]*dt[2][barMij][i, j])/(c^8*r^7) + 
 (48*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]]*dt[2][barMij][i, j])/(c^12*r^3) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]]*dt[2][barMij][i, j])/(7*c^13*r^2) - 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[6][barMij][-a, -b]]*dt[2][barMij][i, j])/(3*c^14*r) - (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]]*dt[2][barMij][i, j])/(7*c^12*r^3) - 
 (208*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]]*dt[2][barMij][i, j])/(15*c^13*r^2) + (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]]*dt[2][barMij][i, j])/(3*c^12*r^3) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]]*dt[2][barMij][i, j])/(7*c^13*r^2) + (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[6][barMij][-a, -b]]*dt[2][barMij][i, j])/(3*c^14*r) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]]*dt[2][barMij][i, j])/(5*c^13*r^2) + (302*G^3*M*STFnL[a, b]*dt[1][barMij][-a, -b]*dt[2][barMij][i, j])/(105*c^9*r^6) + (2092*G^3*M*STFnL[a, b]*dt[2][barMij][-a, -b]*dt[2][barMij][i, j])/(105*c^10*r^5) - 
 (2583*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*dt[2][barMij][i, k])/(11*c^8*r^7) - (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(c^13*r^2) - 
 (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][i, k])/(c^12*r^3) + (336*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(55*c^13*r^2) + 
 (336*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][i, k])/(11*c^12*r^3) - (32*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(c^13*r^2) + 
 (504*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][i, k])/(55*c^13*r^2) - (10413*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][a, b]*dt[2][barMij][i, k])/(55*c^9*r^6) - (4*G^3*M*barMij[i, a]*dt[2][barMij][j, -a])/(c^8*r^7) + 
 (16*G^3*M*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[2][barMij][j, -a])/(5*c^13*r^2) + (48*G^3*M*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[2][barMij][j, -a])/(5*c^12*r^3) - (3264*G^3*M*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[2][barMij][j, -a])/(175*c^13*r^2) - 
 (48*G^3*M*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[2][barMij][j, -a])/(7*c^12*r^3) + (32*G^3*M*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[2][barMij][j, -a])/(5*c^13*r^2) + (144*G^3*M*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[2][barMij][j, -a])/(175*c^13*r^2) - 
 (144*G^3*M*dt[1][barMij][i, a]*dt[2][barMij][j, -a])/(5*c^9*r^6) - (288*G^3*M*dt[2][barMij][i, a]*dt[2][barMij][j, -a])/(35*c^10*r^5) + (32369*G^3*M*STFnL[i, -a, -b, -k]*dt[2][barMij][b, k]*dt[2][barMij][j, a])/(110*c^10*r^5) - 
 (221*G^3*M*barMij[i, a]*STFnL[-a, b]*dt[2][barMij][j, -b])/(35*c^8*r^7) - (367*G^3*M*barMij[a, b]*STFnL[i, -a]*dt[2][barMij][j, -b])/(7*c^8*r^7) + (384*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, -a]]*dt[2][barMij][j, -b])/(7*c^13*r^2) + 
 (144*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, -a]]*dt[2][barMij][j, -b])/(7*c^12*r^3) + (368*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[2][barMij][j, -b])/(21*c^13*r^2) - 
 (1072*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][i, -a]]*dt[2][barMij][j, -b])/(21*c^13*r^2) + (160*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[2][barMij][j, -b])/(21*c^12*r^3) - 
 (80*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, -a]]*dt[2][barMij][j, -b])/(3*c^12*r^3) + (96*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, -a]]*dt[2][barMij][j, -b])/(7*c^13*r^2) + 
 (16*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[2][barMij][j, -b])/(7*c^13*r^2) + (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][i, -a]]*dt[2][barMij][j, -b])/(7*c^13*r^2) - (1012*G^3*M*STFnL[i, a]*dt[1][barMij][-a, b]*dt[2][barMij][j, -b])/(21*c^9*r^6) - 
 (4916*G^3*M*STFnL[a, b]*dt[1][barMij][i, -a]*dt[2][barMij][j, -b])/(105*c^9*r^6) - (4006*G^3*M*STFnL[a, b]*dt[2][barMij][i, -a]*dt[2][barMij][j, -b])/(105*c^10*r^5) - (2242*G^3*M*STFnL[i, a]*dt[2][barMij][-a, -b]*dt[2][barMij][j, b])/(105*c^10*r^5) - 
 (2583*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*dt[2][barMij][j, k])/(11*c^8*r^7) - (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][j, k])/(c^13*r^2) - 
 (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][j, k])/(c^12*r^3) + (336*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][j, k])/(55*c^13*r^2) + 
 (336*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][j, k])/(11*c^12*r^3) - (32*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][j, k])/(c^13*r^2) + 
 (504*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][j, k])/(55*c^13*r^2) - (10413*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][a, b]*dt[2][barMij][j, k])/(55*c^9*r^6) + 
 (1662*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[2][barMij][k, l])/(11*c^8*r^7) - (1638*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*dt[2][barMij][k, l])/(c^8*r^7) + 
 (16*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(c^13*r^2) + (48*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) - 
 (5376*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(55*c^13*r^2) - (96*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^13*r^2) - 
 (624*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(11*c^12*r^3) - (96*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[2][barMij][k, l])/(c^12*r^3) + 
 (68*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(c^13*r^2) - (144*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(55*c^13*r^2) - 
 (144*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[2][barMij][k, l])/(5*c^13*r^2) - (6279*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[2][barMij][k, l])/(55*c^9*r^6) - 
 (147*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[2][barMij][k, l])/(c^9*r^6) - (15439*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[2][barMij][k, l])/(55*c^10*r^5) - 
 (318*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[2][barMij][a, b]*dt[2][barMij][k, l])/(c^10*r^5) + (636*G^3*M*barMij[a, b]*Metricdelta[i, j]*dt[3][barMij][-a, -b])/(175*c^9*r^6) + (5924*G^3*M*barMij[i, j]*STFnL[a, b]*dt[3][barMij][-a, -b])/(315*c^9*r^6) - 
 (14912*G^3*M*barMij[j, a]*STFnL[i, b]*dt[3][barMij][-a, -b])/(2205*c^9*r^6) - (6362*G^3*M*barMij[a, b]*STFnL[i, j]*dt[3][barMij][-a, -b])/(441*c^9*r^6) - (14912*G^3*M*barMij[i, a]*STFnL[j, b]*dt[3][barMij][-a, -b])/(2205*c^9*r^6) - 
 (56*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(45*c^14*r) + (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(21*c^14*r) - 
 (16*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(c^14*r) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, j]]*dt[3][barMij][-a, -b])/(21*c^14*r) - 
 (16*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[5][barMij][j, b]]*dt[3][barMij][-a, -b])/(c^14*r) - (176*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(15*c^13*r^2) + 
 (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(7*c^13*r^2) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, j]]*dt[3][barMij][-a, -b])/(7*c^13*r^2) - 
 (2888*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(525*c^14*r) - (5072*G^3*M*STFnL[i, j]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(315*c^14*r) + 
 (6416*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(315*c^14*r) + (1408*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][i, j]]*dt[3][barMij][-a, -b])/(315*c^14*r) + 
 (6416*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][j, b]]*dt[3][barMij][-a, -b])/(315*c^14*r) + (128*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(21*c^13*r^2) - 
 (32*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][-a, -b])/(63*c^13*r^2) + (80*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][i, b]]*dt[3][barMij][-a, -b])/(63*c^13*r^2) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, j]]*dt[3][barMij][-a, -b])/(9*c^13*r^2) + (80*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][j, b]]*dt[3][barMij][-a, -b])/(63*c^13*r^2) + 
 (40*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(9*c^14*r) + (64*G^3*M*STFnL[i, j]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(21*c^14*r) - 
 (64*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, j]]*dt[3][barMij][-a, -b])/(21*c^14*r) - (184*G^3*M*Metricdelta[i, j]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(175*c^14*r) - 
 (16*G^3*M*STFnL[i, j]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][-a, -b])/(105*c^14*r) - (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][i, b]]*dt[3][barMij][-a, -b])/(105*c^14*r) - 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][i, j]]*dt[3][barMij][-a, -b])/(105*c^14*r) - (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][j, b]]*dt[3][barMij][-a, -b])/(105*c^14*r) - 
 (2896*G^3*M*Metricdelta[i, j]*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(525*c^10*r^5) - (2662*G^3*M*STFnL[i, j]*dt[1][barMij][a, b]*dt[3][barMij][-a, -b])/(2205*c^10*r^5) - (31964*G^3*M*STFnL[j, a]*dt[1][barMij][i, b]*dt[3][barMij][-a, -b])/(2205*c^10*r^5) + 
 (4364*G^3*M*STFnL[a, b]*dt[1][barMij][i, j]*dt[3][barMij][-a, -b])/(315*c^10*r^5) - (31964*G^3*M*STFnL[i, a]*dt[1][barMij][j, b]*dt[3][barMij][-a, -b])/(2205*c^10*r^5) - (6236*G^3*M*Metricdelta[i, j]*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(1575*c^11*r^4) + 
 (32426*G^3*M*STFnL[i, j]*dt[2][barMij][a, b]*dt[3][barMij][-a, -b])/(2205*c^11*r^4) - (9010*G^3*M*STFnL[j, a]*dt[2][barMij][i, b]*dt[3][barMij][-a, -b])/(441*c^11*r^4) - (508*G^3*M*STFnL[a, b]*dt[2][barMij][i, j]*dt[3][barMij][-a, -b])/(315*c^11*r^4) - 
 (9010*G^3*M*STFnL[i, a]*dt[2][barMij][j, b]*dt[3][barMij][-a, -b])/(441*c^11*r^4) - (14376*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*dt[3][barMij][-a, k])/(77*c^9*r^6) + (32*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(3*c^14*r) + 
 (32*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][-a, k])/(c^13*r^2) - (64*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(55*c^14*r) - 
 (64*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][-a, k])/(11*c^13*r^2) + (64*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(3*c^14*r) - 
 (96*G^3*M*STFnL[i, j, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][-a, k])/(55*c^14*r) - (380224*G^3*M*STFnL[i, j, -b, -k]*dt[1][barMij][a, b]*dt[3][barMij][-a, k])/(1155*c^10*r^5) - 
 (244456*G^3*M*STFnL[i, j, -b, -k]*dt[2][barMij][a, b]*dt[3][barMij][-a, k])/(1155*c^11*r^4) - (4612*G^3*M*Metricdelta[i, j]*dt[3][barMij][-a, -b]*dt[3][barMij][a, b])/(1575*c^12*r^3) + (61538*G^3*M*STFnL[i, j]*dt[3][barMij][-a, -b]*dt[3][barMij][a, b])/(6615*c^12*r^3) - 
 (17596*G^3*M*STFnL[i, j, -b, -k]*dt[3][barMij][-a, k]*dt[3][barMij][a, b])/(1155*c^12*r^3) + (110332*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*dt[3][barMij][-b, -k])/(2205*c^9*r^6) + 
 (144*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(7*c^14*r) + (96*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, k]]*dt[3][barMij][-b, -k])/(7*c^13*r^2) - 
 (1264*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(45*c^14*r) + (800*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, k]]*dt[3][barMij][-b, -k])/(63*c^13*r^2) + 
 (16*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(c^14*r) - (464*G^3*M*Metricdelta[i, j]*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, k]]*dt[3][barMij][-b, -k])/(105*c^14*r) + 
 (52456*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[1][barMij][-a, k]*dt[3][barMij][-b, -k])/(2205*c^10*r^5) - (7876*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[2][barMij][-a, k]*dt[3][barMij][-b, -k])/(441*c^11*r^4) + 
 (58276*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[3][barMij][-a, k]*dt[3][barMij][-b, -k])/(6615*c^12*r^3) - (222*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*dt[3][barMij][b, k])/(55*c^9*r^6) - (222*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*dt[3][barMij][b, k])/(55*c^9*r^6) - 
 (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(3*c^14*r) - (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][j, a]]*dt[3][barMij][b, k])/(3*c^14*r) - 
 (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[3][barMij][b, k])/(c^13*r^2) - (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][j, a]]*dt[3][barMij][b, k])/(c^13*r^2) + 
 (848*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(55*c^14*r) + (848*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][j, a]]*dt[3][barMij][b, k])/(55*c^14*r) + 
 (56*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[3][barMij][b, k])/(11*c^13*r^2) + (56*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][j, a]]*dt[3][barMij][b, k])/(11*c^13*r^2) - 
 (32*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(3*c^14*r) - (32*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][j, a]]*dt[3][barMij][b, k])/(3*c^14*r) - 
 (48*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[3][barMij][b, k])/(55*c^14*r) - (48*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][j, a]]*dt[3][barMij][b, k])/(55*c^14*r) + 
 (36943*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][i, a]*dt[3][barMij][b, k])/(330*c^10*r^5) + (36943*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][j, a]*dt[3][barMij][b, k])/(330*c^10*r^5) + (4171*G^3*M*STFnL[j, -a, -b, -k]*dt[2][barMij][i, a]*dt[3][barMij][b, k])/(33*c^11*r^4) + 
 (4171*G^3*M*STFnL[i, -a, -b, -k]*dt[2][barMij][j, a]*dt[3][barMij][b, k])/(33*c^11*r^4) - (996*G^3*M*barMij[j, a]*dt[3][barMij][i, -a])/(175*c^9*r^6) + (256*G^3*M*IntegralOverBarQm[0][dt[5][barMij][j, a]]*dt[3][barMij][i, -a])/(15*c^14*r) + 
 (16*G^3*M*IntegralOverBarQm[1][dt[4][barMij][j, a]]*dt[3][barMij][i, -a])/(5*c^13*r^2) - (3232*G^3*M*IntegralOverBarQm[1][dt[5][barMij][j, a]]*dt[3][barMij][i, -a])/(175*c^14*r) - (208*G^3*M*IntegralOverBarQm[2][dt[4][barMij][j, a]]*dt[3][barMij][i, -a])/(35*c^13*r^2) + 
 (32*G^3*M*IntegralOverBarQm[2][dt[5][barMij][j, a]]*dt[3][barMij][i, -a])/(15*c^14*r) + (192*G^3*M*IntegralOverBarQm[3][dt[5][barMij][j, a]]*dt[3][barMij][i, -a])/(175*c^14*r) - (316*G^3*M*dt[1][barMij][j, a]*dt[3][barMij][i, -a])/(175*c^10*r^5) + 
 (10636*G^3*M*dt[2][barMij][j, a]*dt[3][barMij][i, -a])/(525*c^11*r^4) + (6478*G^3*M*STFnL[j, -a, -b, -k]*dt[3][barMij][b, k]*dt[3][barMij][i, a])/(165*c^12*r^3) - (496*G^3*M*barMij[j, a]*STFnL[-a, b]*dt[3][barMij][i, -b])/(63*c^9*r^6) - 
 (17044*G^3*M*barMij[a, b]*STFnL[j, -a]*dt[3][barMij][i, -b])/(441*c^9*r^6) - (16*G^3*M*STFnL[j, a]*IntegralOverBarQm[0][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(3*c^14*r) + (496*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][j, -a]]*dt[3][barMij][i, -b])/(21*c^14*r) - 
 (16*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[4][barMij][-a, b]]*dt[3][barMij][i, -b])/(c^13*r^2) + (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][j, -a]]*dt[3][barMij][i, -b])/(7*c^13*r^2) + 
 (5552*G^3*M*STFnL[j, a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(315*c^14*r) - (13168*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][j, -a]]*dt[3][barMij][i, -b])/(315*c^14*r) + 
 (512*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[3][barMij][i, -b])/(63*c^13*r^2) - (1360*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][j, -a]]*dt[3][barMij][i, -b])/(63*c^13*r^2) - 
 (32*G^3*M*STFnL[j, a]*IntegralOverBarQm[2][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(3*c^14*r) + (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][j, -a]]*dt[3][barMij][i, -b])/(21*c^14*r) + 
 (256*G^3*M*STFnL[j, a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[3][barMij][i, -b])/(105*c^14*r) + (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][j, -a]]*dt[3][barMij][i, -b])/(105*c^14*r) - (2764*G^3*M*STFnL[j, a]*dt[1][barMij][-a, b]*dt[3][barMij][i, -b])/(441*c^10*r^5) - 
 (7076*G^3*M*STFnL[a, b]*dt[1][barMij][j, -a]*dt[3][barMij][i, -b])/(315*c^10*r^5) + (70366*G^3*M*STFnL[j, a]*dt[2][barMij][-a, b]*dt[3][barMij][i, -b])/(2205*c^11*r^4) - (1786*G^3*M*STFnL[a, b]*dt[2][barMij][j, -a]*dt[3][barMij][i, -b])/(63*c^11*r^4) - 
 (49264*G^3*M*STFnL[j, a]*dt[3][barMij][-a, -b]*dt[3][barMij][i, b])/(6615*c^12*r^3) - (1454*G^3*M*barMij[a, b]*STFnL[-a, -b]*dt[3][barMij][i, j])/(63*c^9*r^6) + (48*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]]*dt[3][barMij][i, j])/(c^13*r^2) - 
 (48*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][-a, -b]]*dt[3][barMij][i, j])/(7*c^14*r) - (368*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]]*dt[3][barMij][i, j])/(7*c^13*r^2) + 
 (544*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][-a, -b]]*dt[3][barMij][i, j])/(315*c^14*r) + (544*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]]*dt[3][barMij][i, j])/(63*c^13*r^2) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][-a, -b]]*dt[3][barMij][i, j])/(7*c^14*r) + (272*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][-a, -b]]*dt[3][barMij][i, j])/(105*c^14*r) - (2494*G^3*M*STFnL[a, b]*dt[1][barMij][-a, -b]*dt[3][barMij][i, j])/(315*c^10*r^5) + 
 (3926*G^3*M*STFnL[a, b]*dt[2][barMij][-a, -b]*dt[3][barMij][i, j])/(315*c^11*r^4) - (32162*G^3*M*STFnL[a, b]*dt[3][barMij][-a, -b]*dt[3][barMij][i, j])/(945*c^12*r^3) - (7395*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*dt[3][barMij][i, k])/(22*c^9*r^6) - 
 (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(3*c^14*r) - (16*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][i, k])/(c^13*r^2) + 
 (64*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(11*c^14*r) + (320*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][i, k])/(11*c^13*r^2) - 
 (32*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(3*c^14*r) + (96*G^3*M*STFnL[j, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][i, k])/(11*c^14*r) - 
 (147593*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][a, b]*dt[3][barMij][i, k])/(330*c^10*r^5) + (956*G^3*M*STFnL[j, -a, -b, -k]*dt[2][barMij][a, b]*dt[3][barMij][i, k])/(165*c^11*r^4) - (996*G^3*M*barMij[i, a]*dt[3][barMij][j, -a])/(175*c^9*r^6) + 
 (256*G^3*M*IntegralOverBarQm[0][dt[5][barMij][i, a]]*dt[3][barMij][j, -a])/(15*c^14*r) + (16*G^3*M*IntegralOverBarQm[1][dt[4][barMij][i, a]]*dt[3][barMij][j, -a])/(5*c^13*r^2) - (3232*G^3*M*IntegralOverBarQm[1][dt[5][barMij][i, a]]*dt[3][barMij][j, -a])/(175*c^14*r) - 
 (208*G^3*M*IntegralOverBarQm[2][dt[4][barMij][i, a]]*dt[3][barMij][j, -a])/(35*c^13*r^2) + (32*G^3*M*IntegralOverBarQm[2][dt[5][barMij][i, a]]*dt[3][barMij][j, -a])/(15*c^14*r) + (192*G^3*M*IntegralOverBarQm[3][dt[5][barMij][i, a]]*dt[3][barMij][j, -a])/(175*c^14*r) - 
 (316*G^3*M*dt[1][barMij][i, a]*dt[3][barMij][j, -a])/(175*c^10*r^5) + (10636*G^3*M*dt[2][barMij][i, a]*dt[3][barMij][j, -a])/(525*c^11*r^4) + (2648*G^3*M*dt[3][barMij][i, a]*dt[3][barMij][j, -a])/(175*c^12*r^3) + 
 (6478*G^3*M*STFnL[i, -a, -b, -k]*dt[3][barMij][b, k]*dt[3][barMij][j, a])/(165*c^12*r^3) - (496*G^3*M*barMij[i, a]*STFnL[-a, b]*dt[3][barMij][j, -b])/(63*c^9*r^6) - (17044*G^3*M*barMij[a, b]*STFnL[i, -a]*dt[3][barMij][j, -b])/(441*c^9*r^6) - 
 (16*G^3*M*STFnL[i, a]*IntegralOverBarQm[0][dt[5][barMij][-a, b]]*dt[3][barMij][j, -b])/(3*c^14*r) + (496*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[5][barMij][i, -a]]*dt[3][barMij][j, -b])/(21*c^14*r) - 
 (16*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[4][barMij][-a, b]]*dt[3][barMij][j, -b])/(c^13*r^2) + (160*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][i, -a]]*dt[3][barMij][j, -b])/(7*c^13*r^2) + 
 (5552*G^3*M*STFnL[i, a]*IntegralOverBarQm[1][dt[5][barMij][-a, b]]*dt[3][barMij][j, -b])/(315*c^14*r) - (13168*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[5][barMij][i, -a]]*dt[3][barMij][j, -b])/(315*c^14*r) + 
 (512*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[4][barMij][-a, b]]*dt[3][barMij][j, -b])/(63*c^13*r^2) - (1360*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][i, -a]]*dt[3][barMij][j, -b])/(63*c^13*r^2) - 
 (32*G^3*M*STFnL[i, a]*IntegralOverBarQm[2][dt[5][barMij][-a, b]]*dt[3][barMij][j, -b])/(3*c^14*r) + (320*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[5][barMij][i, -a]]*dt[3][barMij][j, -b])/(21*c^14*r) + 
 (256*G^3*M*STFnL[i, a]*IntegralOverBarQm[3][dt[5][barMij][-a, b]]*dt[3][barMij][j, -b])/(105*c^14*r) + (256*G^3*M*STFnL[a, b]*IntegralOverBarQm[3][dt[5][barMij][i, -a]]*dt[3][barMij][j, -b])/(105*c^14*r) - (2764*G^3*M*STFnL[i, a]*dt[1][barMij][-a, b]*dt[3][barMij][j, -b])/(441*c^10*r^5) - 
 (7076*G^3*M*STFnL[a, b]*dt[1][barMij][i, -a]*dt[3][barMij][j, -b])/(315*c^10*r^5) + (70366*G^3*M*STFnL[i, a]*dt[2][barMij][-a, b]*dt[3][barMij][j, -b])/(2205*c^11*r^4) - (1786*G^3*M*STFnL[a, b]*dt[2][barMij][i, -a]*dt[3][barMij][j, -b])/(63*c^11*r^4) + 
 (38996*G^3*M*STFnL[a, b]*dt[3][barMij][i, -a]*dt[3][barMij][j, -b])/(945*c^12*r^3) - (49264*G^3*M*STFnL[i, a]*dt[3][barMij][-a, -b]*dt[3][barMij][j, b])/(6615*c^12*r^3) - (7395*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*dt[3][barMij][j, k])/(22*c^9*r^6) - 
 (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][j, k])/(3*c^14*r) - (16*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][j, k])/(c^13*r^2) + 
 (64*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][j, k])/(11*c^14*r) + (320*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][j, k])/(11*c^13*r^2) - 
 (32*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][j, k])/(3*c^14*r) + (96*G^3*M*STFnL[i, -a, -b, -k]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][j, k])/(11*c^14*r) - 
 (147593*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][a, b]*dt[3][barMij][j, k])/(330*c^10*r^5) + (956*G^3*M*STFnL[i, -a, -b, -k]*dt[2][barMij][a, b]*dt[3][barMij][j, k])/(165*c^11*r^4) + (24617*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[3][barMij][k, l])/(55*c^9*r^6) - 
 (757*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*dt[3][barMij][k, l])/(c^9*r^6) + (16*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[0][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(3*c^14*r) + 
 (16*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) - (232*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(11*c^14*r) - 
 (16*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[1][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(5*c^14*r) - (368*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(11*c^13*r^2) - 
 (16*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[2][dt[4][barMij][a, b]]*dt[3][barMij][k, l])/(c^13*r^2) + (68*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[2][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(3*c^14*r) - 
 (84*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(11*c^14*r) - (24*G^3*M*STFnL[i, j, -a, -b, -k, -l]*IntegralOverBarQm[3][dt[5][barMij][a, b]]*dt[3][barMij][k, l])/(5*c^14*r) + 
 (66389*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[3][barMij][k, l])/(165*c^10*r^5) - (340*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[3][barMij][k, l])/(c^10*r^5) - 
 (260*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[3][barMij][k, l])/(11*c^11*r^4) - (443*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[2][barMij][a, b]*dt[3][barMij][k, l])/(2*c^11*r^4) - 
 (3314*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[3][barMij][a, b]*dt[3][barMij][k, l])/(165*c^12*r^3) - (787*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[3][barMij][a, b]*dt[3][barMij][k, l])/(30*c^12*r^3) - (814*G^3*M*barMij[a, b]*Metricdelta[i, j]*dt[4][barMij][-a, -b])/(175*c^10*r^5) + 
 (628*G^3*M*barMij[i, j]*STFnL[a, b]*dt[4][barMij][-a, -b])/(105*c^10*r^5) - (2509*G^3*M*barMij[j, a]*STFnL[i, b]*dt[4][barMij][-a, -b])/(735*c^10*r^5) - (331*G^3*M*barMij[a, b]*STFnL[i, j]*dt[4][barMij][-a, -b])/(147*c^10*r^5) - 
 (2509*G^3*M*barMij[i, a]*STFnL[j, b]*dt[4][barMij][-a, -b])/(735*c^10*r^5) - (10798*G^3*M*Metricdelta[i, j]*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(1575*c^11*r^4) + (3623*G^3*M*STFnL[i, j]*dt[1][barMij][a, b]*dt[4][barMij][-a, -b])/(2205*c^11*r^4) - 
 (7367*G^3*M*STFnL[j, a]*dt[1][barMij][i, b]*dt[4][barMij][-a, -b])/(2205*c^11*r^4) + (566*G^3*M*STFnL[a, b]*dt[1][barMij][i, j]*dt[4][barMij][-a, -b])/(315*c^11*r^4) - (7367*G^3*M*STFnL[i, a]*dt[1][barMij][j, b]*dt[4][barMij][-a, -b])/(2205*c^11*r^4) - 
 (8294*G^3*M*Metricdelta[i, j]*dt[2][barMij][a, b]*dt[4][barMij][-a, -b])/(525*c^12*r^3) - (4057*G^3*M*STFnL[i, j]*dt[2][barMij][a, b]*dt[4][barMij][-a, -b])/(441*c^12*r^3) + (23087*G^3*M*STFnL[j, a]*dt[2][barMij][i, b]*dt[4][barMij][-a, -b])/(2205*c^12*r^3) + 
 (1144*G^3*M*STFnL[a, b]*dt[2][barMij][i, j]*dt[4][barMij][-a, -b])/(315*c^12*r^3) + (23087*G^3*M*STFnL[i, a]*dt[2][barMij][j, b]*dt[4][barMij][-a, -b])/(2205*c^12*r^3) + (2788*G^3*M*Metricdelta[i, j]*dt[3][barMij][a, b]*dt[4][barMij][-a, -b])/(1575*c^13*r^2) - 
 (6068*G^3*M*STFnL[i, j]*dt[3][barMij][a, b]*dt[4][barMij][-a, -b])/(945*c^13*r^2) + (3632*G^3*M*STFnL[j, a]*dt[3][barMij][i, b]*dt[4][barMij][-a, -b])/(945*c^13*r^2) + (9574*G^3*M*STFnL[a, b]*dt[3][barMij][i, j]*dt[4][barMij][-a, -b])/(945*c^13*r^2) + 
 (3632*G^3*M*STFnL[i, a]*dt[3][barMij][j, b]*dt[4][barMij][-a, -b])/(945*c^13*r^2) - (13952*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*dt[4][barMij][-a, k])/(231*c^10*r^5) - (86888*G^3*M*STFnL[i, j, -b, -k]*dt[1][barMij][a, b]*dt[4][barMij][-a, k])/(1155*c^11*r^4) - 
 (3764*G^3*M*STFnL[i, j, -b, -k]*dt[2][barMij][a, b]*dt[4][barMij][-a, k])/(385*c^12*r^3) + (56*G^3*M*STFnL[i, j, -b, -k]*dt[3][barMij][a, b]*dt[4][barMij][-a, k])/(33*c^13*r^2) - (26638*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*dt[4][barMij][-b, -k])/(735*c^10*r^5) - 
 (155102*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[1][barMij][-a, k]*dt[4][barMij][-b, -k])/(2205*c^11*r^4) - (103858*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[2][barMij][-a, k]*dt[4][barMij][-b, -k])/(2205*c^12*r^3) - 
 (16672*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[3][barMij][-a, k]*dt[4][barMij][-b, -k])/(945*c^13*r^2) + (899*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*dt[4][barMij][b, k])/(165*c^10*r^5) + (899*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*dt[4][barMij][b, k])/(165*c^10*r^5) + 
 (3931*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][i, a]*dt[4][barMij][b, k])/(165*c^11*r^4) + (3931*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][j, a]*dt[4][barMij][b, k])/(165*c^11*r^4) + (263*G^3*M*STFnL[j, -a, -b, -k]*dt[2][barMij][i, a]*dt[4][barMij][b, k])/(22*c^12*r^3) + 
 (263*G^3*M*STFnL[i, -a, -b, -k]*dt[2][barMij][j, a]*dt[4][barMij][b, k])/(22*c^12*r^3) + (1174*G^3*M*STFnL[j, -a, -b, -k]*dt[3][barMij][i, a]*dt[4][barMij][b, k])/(165*c^13*r^2) + (1174*G^3*M*STFnL[i, -a, -b, -k]*dt[3][barMij][j, a]*dt[4][barMij][b, k])/(165*c^13*r^2) - 
 (116*G^3*M*barMij[j, a]*dt[4][barMij][i, -a])/(175*c^10*r^5) + (836*G^3*M*dt[1][barMij][j, a]*dt[4][barMij][i, -a])/(175*c^11*r^4) - (68*G^3*M*dt[2][barMij][j, a]*dt[4][barMij][i, -a])/(525*c^12*r^3) - (8296*G^3*M*dt[3][barMij][j, a]*dt[4][barMij][i, -a])/(525*c^13*r^2) - 
 (649*G^3*M*barMij[j, a]*STFnL[-a, b]*dt[4][barMij][i, -b])/(105*c^10*r^5) + (6151*G^3*M*barMij[a, b]*STFnL[j, -a]*dt[4][barMij][i, -b])/(147*c^10*r^5) + (187429*G^3*M*STFnL[j, a]*dt[1][barMij][-a, b]*dt[4][barMij][i, -b])/(2205*c^11*r^4) - 
 (11927*G^3*M*STFnL[a, b]*dt[1][barMij][j, -a]*dt[4][barMij][i, -b])/(315*c^11*r^4) + (19435*G^3*M*STFnL[j, a]*dt[2][barMij][-a, b]*dt[4][barMij][i, -b])/(441*c^12*r^3) - (12349*G^3*M*STFnL[a, b]*dt[2][barMij][j, -a]*dt[4][barMij][i, -b])/(315*c^12*r^3) + 
 (16592*G^3*M*STFnL[j, a]*dt[3][barMij][-a, b]*dt[4][barMij][i, -b])/(945*c^13*r^2) - (13252*G^3*M*STFnL[a, b]*dt[3][barMij][j, -a]*dt[4][barMij][i, -b])/(945*c^13*r^2) - (310*G^3*M*barMij[a, b]*STFnL[-a, -b]*dt[4][barMij][i, j])/(21*c^10*r^5) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[0][dt[4][barMij][-a, -b]]*dt[4][barMij][i, j])/(c^14*r) - (32*G^3*M*STFnL[a, b]*IntegralOverBarQm[1][dt[4][barMij][-a, -b]]*dt[4][barMij][i, j])/(c^14*r) + 
 (16*G^3*M*STFnL[a, b]*IntegralOverBarQm[2][dt[4][barMij][-a, -b]]*dt[4][barMij][i, j])/(c^14*r) + (968*G^3*M*STFnL[a, b]*dt[1][barMij][-a, -b]*dt[4][barMij][i, j])/(315*c^11*r^4) + (13198*G^3*M*STFnL[a, b]*dt[2][barMij][-a, -b]*dt[4][barMij][i, j])/(315*c^12*r^3) - 
 (7706*G^3*M*STFnL[a, b]*dt[3][barMij][-a, -b]*dt[4][barMij][i, j])/(945*c^13*r^2) + (1805*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*dt[4][barMij][i, k])/(66*c^10*r^5) + (1357*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][a, b]*dt[4][barMij][i, k])/(165*c^11*r^4) + 
 (1004*G^3*M*STFnL[j, -a, -b, -k]*dt[2][barMij][a, b]*dt[4][barMij][i, k])/(55*c^12*r^3) - (146*G^3*M*STFnL[j, -a, -b, -k]*dt[3][barMij][a, b]*dt[4][barMij][i, k])/(165*c^13*r^2) - (116*G^3*M*barMij[i, a]*dt[4][barMij][j, -a])/(175*c^10*r^5) + 
 (836*G^3*M*dt[1][barMij][i, a]*dt[4][barMij][j, -a])/(175*c^11*r^4) - (68*G^3*M*dt[2][barMij][i, a]*dt[4][barMij][j, -a])/(525*c^12*r^3) - (8296*G^3*M*dt[3][barMij][i, a]*dt[4][barMij][j, -a])/(525*c^13*r^2) - (649*G^3*M*barMij[i, a]*STFnL[-a, b]*dt[4][barMij][j, -b])/(105*c^10*r^5) + 
 (6151*G^3*M*barMij[a, b]*STFnL[i, -a]*dt[4][barMij][j, -b])/(147*c^10*r^5) + (187429*G^3*M*STFnL[i, a]*dt[1][barMij][-a, b]*dt[4][barMij][j, -b])/(2205*c^11*r^4) - (11927*G^3*M*STFnL[a, b]*dt[1][barMij][i, -a]*dt[4][barMij][j, -b])/(315*c^11*r^4) + 
 (19435*G^3*M*STFnL[i, a]*dt[2][barMij][-a, b]*dt[4][barMij][j, -b])/(441*c^12*r^3) - (12349*G^3*M*STFnL[a, b]*dt[2][barMij][i, -a]*dt[4][barMij][j, -b])/(315*c^12*r^3) + (16592*G^3*M*STFnL[i, a]*dt[3][barMij][-a, b]*dt[4][barMij][j, -b])/(945*c^13*r^2) - 
 (13252*G^3*M*STFnL[a, b]*dt[3][barMij][i, -a]*dt[4][barMij][j, -b])/(945*c^13*r^2) + (1805*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*dt[4][barMij][j, k])/(66*c^10*r^5) + (1357*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][a, b]*dt[4][barMij][j, k])/(165*c^11*r^4) + 
 (1004*G^3*M*STFnL[i, -a, -b, -k]*dt[2][barMij][a, b]*dt[4][barMij][j, k])/(55*c^12*r^3) - (146*G^3*M*STFnL[i, -a, -b, -k]*dt[3][barMij][a, b]*dt[4][barMij][j, k])/(165*c^13*r^2) - (1624*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[4][barMij][k, l])/(165*c^10*r^5) - 
 (219*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*dt[4][barMij][k, l])/(c^10*r^5) + (309*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[4][barMij][k, l])/(22*c^11*r^4) - (641*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[4][barMij][k, l])/(5*c^11*r^4) + 
 (423*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[2][barMij][a, b]*dt[4][barMij][k, l])/(22*c^12*r^3) - (437*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[2][barMij][a, b]*dt[4][barMij][k, l])/(10*c^12*r^3) - 
 (73*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[3][barMij][a, b]*dt[4][barMij][k, l])/(165*c^13*r^2) - (73*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[3][barMij][a, b]*dt[4][barMij][k, l])/(15*c^13*r^2) - (1072*G^3*M*barMij[a, b]*Metricdelta[i, j]*dt[5][barMij][-a, -b])/(315*c^11*r^4) + 
 (94*G^3*M*barMij[i, j]*STFnL[a, b]*dt[5][barMij][-a, -b])/(63*c^11*r^4) - (3491*G^3*M*barMij[j, a]*STFnL[i, b]*dt[5][barMij][-a, -b])/(2205*c^11*r^4) + (2459*G^3*M*barMij[a, b]*STFnL[i, j]*dt[5][barMij][-a, -b])/(2205*c^11*r^4) - 
 (3491*G^3*M*barMij[i, a]*STFnL[j, b]*dt[5][barMij][-a, -b])/(2205*c^11*r^4) - (422*G^3*M*Metricdelta[i, j]*dt[1][barMij][a, b]*dt[5][barMij][-a, -b])/(35*c^12*r^3) - (486*G^3*M*STFnL[i, j]*dt[1][barMij][a, b]*dt[5][barMij][-a, -b])/(245*c^12*r^3) + 
 (256*G^3*M*STFnL[j, a]*dt[1][barMij][i, b]*dt[5][barMij][-a, -b])/(245*c^12*r^3) + (6*G^3*M*STFnL[a, b]*dt[1][barMij][i, j]*dt[5][barMij][-a, -b])/(7*c^12*r^3) + (256*G^3*M*STFnL[i, a]*dt[1][barMij][j, b]*dt[5][barMij][-a, -b])/(245*c^12*r^3) + 
 (8*G^3*M*STFnL[a, b]*dt[2][barMij][i, j]*dt[5][barMij][-a, -b])/(c^13*r^2) - (1532*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*dt[5][barMij][-a, k])/(231*c^11*r^4) - (2616*G^3*M*STFnL[i, j, -b, -k]*dt[1][barMij][a, b]*dt[5][barMij][-a, k])/(385*c^12*r^3) - 
 (6910*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*dt[5][barMij][-b, -k])/(441*c^11*r^4) - (492*G^3*M*Metricdelta[i, j]*STFnL[a, b]*dt[1][barMij][-a, k]*dt[5][barMij][-b, -k])/(49*c^12*r^3) + (142*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*dt[5][barMij][b, k])/(33*c^11*r^4) + 
 (142*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*dt[5][barMij][b, k])/(33*c^11*r^4) + (533*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][i, a]*dt[5][barMij][b, k])/(110*c^12*r^3) + (533*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][j, a]*dt[5][barMij][b, k])/(110*c^12*r^3) + 
 (4*G^3*M*barMij[j, a]*dt[5][barMij][i, -a])/(105*c^11*r^4) - (152*G^3*M*dt[1][barMij][j, a]*dt[5][barMij][i, -a])/(105*c^12*r^3) + (23*G^3*M*barMij[j, a]*STFnL[-a, b]*dt[5][barMij][i, -b])/(9*c^11*r^4) + (29521*G^3*M*barMij[a, b]*STFnL[j, -a]*dt[5][barMij][i, -b])/(2205*c^11*r^4) - 
 (1116*G^3*M*STFnL[j, a]*dt[1][barMij][-a, b]*dt[5][barMij][i, -b])/(245*c^12*r^3) + (12*G^3*M*STFnL[a, b]*dt[1][barMij][j, -a]*dt[5][barMij][i, -b])/(7*c^12*r^3) - (12202*G^3*M*barMij[a, b]*STFnL[-a, -b]*dt[5][barMij][i, j])/(315*c^11*r^4) - 
 (4558*G^3*M*STFnL[a, b]*dt[1][barMij][-a, -b]*dt[5][barMij][i, j])/(105*c^12*r^3) - (16*G^3*M*STFnL[a, b]*dt[2][barMij][-a, -b]*dt[5][barMij][i, j])/(c^13*r^2) + (439*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*dt[5][barMij][i, k])/(33*c^11*r^4) + 
 (199*G^3*M*STFnL[j, -a, -b, -k]*dt[1][barMij][a, b]*dt[5][barMij][i, k])/(22*c^12*r^3) + (4*G^3*M*barMij[i, a]*dt[5][barMij][j, -a])/(105*c^11*r^4) - (152*G^3*M*dt[1][barMij][i, a]*dt[5][barMij][j, -a])/(105*c^12*r^3) + 
 (23*G^3*M*barMij[i, a]*STFnL[-a, b]*dt[5][barMij][j, -b])/(9*c^11*r^4) + (29521*G^3*M*barMij[a, b]*STFnL[i, -a]*dt[5][barMij][j, -b])/(2205*c^11*r^4) - (1116*G^3*M*STFnL[i, a]*dt[1][barMij][-a, b]*dt[5][barMij][j, -b])/(245*c^12*r^3) + 
 (12*G^3*M*STFnL[a, b]*dt[1][barMij][i, -a]*dt[5][barMij][j, -b])/(7*c^12*r^3) + (439*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*dt[5][barMij][j, k])/(33*c^11*r^4) + (199*G^3*M*STFnL[i, -a, -b, -k]*dt[1][barMij][a, b]*dt[5][barMij][j, k])/(22*c^12*r^3) + 
 (53*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[5][barMij][k, l])/(11*c^11*r^4) - (229*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*dt[5][barMij][k, l])/(10*c^11*r^4) + 
 (393*G^3*M*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[1][barMij][a, b]*dt[5][barMij][k, l])/(110*c^12*r^3) - (69*G^3*M*STFnL[i, j, -a, -b, -k, -l]*dt[1][barMij][a, b]*dt[5][barMij][k, l])/(10*c^12*r^3) - (148*G^3*M*barMij[a, b]*Metricdelta[i, j]*dt[6][barMij][-a, -b])/(63*c^12*r^3) + 
 (52*G^3*M*barMij[i, j]*STFnL[a, b]*dt[6][barMij][-a, -b])/(189*c^12*r^3) - (4703*G^3*M*barMij[j, a]*STFnL[i, b]*dt[6][barMij][-a, -b])/(6615*c^12*r^3) + (5447*G^3*M*barMij[a, b]*STFnL[i, j]*dt[6][barMij][-a, -b])/(6615*c^12*r^3) - 
 (4703*G^3*M*barMij[i, a]*STFnL[j, b]*dt[6][barMij][-a, -b])/(6615*c^12*r^3) - (712*G^3*M*barMij[a, b]*STFnL[i, j, -b, -k]*dt[6][barMij][-a, k])/(1155*c^12*r^3) - (3826*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, k]*dt[6][barMij][-b, -k])/(1323*c^12*r^3) + 
 (31*G^3*M*barMij[j, a]*STFnL[i, -a, -b, -k]*dt[6][barMij][b, k])/(33*c^12*r^3) + (31*G^3*M*barMij[i, a]*STFnL[j, -a, -b, -k]*dt[6][barMij][b, k])/(33*c^12*r^3) - (64*G^3*M*barMij[j, a]*dt[6][barMij][i, -a])/(105*c^12*r^3) + 
 (41*G^3*M*barMij[j, a]*STFnL[-a, b]*dt[6][barMij][i, -b])/(189*c^12*r^3) - (15287*G^3*M*barMij[a, b]*STFnL[j, -a]*dt[6][barMij][i, -b])/(6615*c^12*r^3) + (52*G^3*M*barMij[a, b]*STFnL[-a, -b]*dt[6][barMij][i, j])/(189*c^12*r^3) + 
 (541*G^3*M*barMij[a, b]*STFnL[j, -a, -b, -k]*dt[6][barMij][i, k])/(330*c^12*r^3) - (64*G^3*M*barMij[i, a]*dt[6][barMij][j, -a])/(105*c^12*r^3) + (41*G^3*M*barMij[i, a]*STFnL[-a, b]*dt[6][barMij][j, -b])/(189*c^12*r^3) - 
 (15287*G^3*M*barMij[a, b]*STFnL[i, -a]*dt[6][barMij][j, -b])/(6615*c^12*r^3) + (541*G^3*M*barMij[a, b]*STFnL[i, -a, -b, -k]*dt[6][barMij][j, k])/(330*c^12*r^3) + (193*G^3*M*barMij[a, b]*Metricdelta[i, j]*STFnL[-a, -b, -k, -l]*dt[6][barMij][k, l])/(165*c^12*r^3) - 
 (43*G^3*M*barMij[a, b]*STFnL[i, j, -a, -b, -k, -l]*dt[6][barMij][k, l])/(30*c^12*r^3)

